Finite presentations of metabelian groups: effective enumeration via Laurent relations

For an ordinary finite presentation $P=\langle x_1,\ldots,x_n\mid R\rangle$, put $G(P)=F_n/\langle\langle R\rangle\rangle$. We construct a primitive-recursive predicate $V$ with $G(P)''=1 \Longleftrightarrow \exists c\in\mathbb{N}: V(P,c)=1$. Thus finite presentations of metabelian groups are recursively enumerable, answering Kourovka Problem 17.124. An effective form of the Bieri-Strebel covering construction, using signed Laurent relations and rational separation, gives a family of finitely presented metabelian groups cofinal under epimorphisms. Products of conjugates of defining relators witness these epimorphisms. The construction and enumeration theorem are formalized in Lean 4.

==> anc/lean/Audit.lean <==
import Kourovka
import Tests
import Lean.Util.CollectAxioms

/-!
# Transitive axiom audit

Audit every declaration in the project namespace, including dependencies
introduced by generated instances and private auxiliary declarations.
`collectAxioms` traverses proof dependencies, so an admitted intermediate lemma
cannot hide behind a successfully compiled final theorem.
-/

open Lean in
run_cmd do
  let environment ← getEnv
  let allowed := #[``propext, ``Classical.choice, ``Quot.sound]
  let mut count := 0
  for (name, _) in environment.constants.toList do
    if (`Kourovka).isPrefixOf name || (`Tests).isPrefixOf name ||
        name.toString.startsWith "_private.Kourovka." ||
        name.toString.startsWith "_private.Tests." then
      for axiomName in ← collectAxioms name do
        unless allowed.contains axiomName do
          throwError "Unexpected axiom {axiomName} in {name}"
      count := count + 1
  unless count > 0 do
    throwError "No project declarations were imported"
  logInfo m!"Axiom audit passed for {count} project declarations."

#print axioms Kourovka.MetabelianEnumeration.Paper.certificateCheck_primrec
#print axioms Kourovka.MetabelianEnumeration.Paper.metabelian_iff_certificate
#print axioms Kourovka.MetabelianEnumeration.Paper.metabelian_presentations_re


==> anc/lean/Kourovka.lean <==
import Kourovka.Paper
import Kourovka.Enumeration.Main

/-!
# Finite presentations of metabelian groups

Import this module for the whole library. Start reading at `Kourovka.Paper` for
Theorem 1.1 and the finite certificate used by the article. The alternative
isomorphism route is also included so that the library-wide audit covers it.
-/


==> anc/lean/Kourovka/Certificates/ComputableEpimorphism.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.ComputableIsomorphism

/-!
# Computable Epimorphism

Finite epimorphism certificates for ordinary finite presentations.
Only the source relators and the target-generator preimage equations are
checked. The words giving preimages need not induce a reverse homomorphism.
-/

namespace Kourovka.MetabelianEnumeration.ComputableEpimorphism

open NaturalWordSubstitution NaturalWordCertificates ComputablePresentations

abbrev Maps := ComputableIsomorphism.Maps
abbrev MapInput := ComputableIsomorphism.MapInput
abbrev Certificate := ComputableIsomorphism.Certificate
abbrev validMaps := ComputableIsomorphism.validMaps

def obligations (d : MapInput) : List Input :=
  ComputableIsomorphism.relatorChecks (d.1.1, (d.1.2, d.2.1)) ++
    ComputableIsomorphism.inverseChecks (d.1.2, (d.2.2, d.2.1))

theorem obligations_primrec : Primrec obligations := by
  let p : Primrec (fun d : MapInput => d.1.1) := Primrec.fst.comp Primrec.fst
  let q : Primrec (fun d : MapInput => d.1.2) := Primrec.snd.comp Primrec.fst
  let f : Primrec (fun d : MapInput => d.2.1) := Primrec.fst.comp Primrec.snd
  let g : Primrec (fun d : MapInput => d.2.2) := Primrec.snd.comp Primrec.snd
  exact Primrec.list_append.comp
    (ComputableIsomorphism.relatorChecks_primrec.comp (p.pair (q.pair f)))
    (ComputableIsomorphism.inverseChecks_primrec.comp (q.pair (g.pair f)))

def checkData (pq : PresentationCode × PresentationCode) (c : Certificate) : Bool :=
  decide (validMaps (pq, c.1)) && checkList (obligations (pq, c.1)) c.2

theorem checkData_primrec : Primrec₂ checkData := by
  let d : Primrec (fun p : (PresentationCode × PresentationCode) × Certificate => (p.1, p.2.1)) :=
    Primrec.fst.pair (Primrec.fst.comp Primrec.snd)
  exact Primrec.and.comp (ComputableIsomorphism.validMaps_primrec.decide.comp d)
    (checkList_primrec.comp (obligations_primrec.comp d) (Primrec.snd.comp Primrec.snd))

def decodeCertificate (n : ℕ) : Certificate := (Encodable.decode n).getD (([], []), [])

def checkEpi (pq : PresentationCode × PresentationCode) (n : ℕ) : Bool :=
  checkData pq (decodeCertificate n)

theorem checkEpi_primrec : Primrec₂ checkEpi :=
  checkData_primrec.comp Primrec.fst
    (Primrec.option_getD.comp (Primrec.decode.comp Primrec.snd) (Primrec.const (([], []), [])))

theorem checkData_correct (pq : PresentationCode × PresentationCode) (fg : Maps) :
    (∃ cs, checkData pq (fg, cs) = true) ↔
      validMaps (pq, fg) ∧ ∀ input ∈ obligations (pq, fg), Good input := by
  simp only [checkData, Bool.and_eq_true, decide_eq_true_eq, exists_and_left]
  rw [checkList_correct]

end Kourovka.MetabelianEnumeration.ComputableEpimorphism


==> anc/lean/Kourovka/Certificates/ComputableIsomorphism.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.NaturalWordCertificates

/-!
# Computable Isomorphism

Natural-number isomorphism certificates for arbitrary ordinary finite
presentation codes. All equations are checked by the proved word checker.
-/

namespace Kourovka.MetabelianEnumeration.ComputableIsomorphism

open NaturalWordSubstitution NaturalWordCertificates ComputablePresentations

abbrev Maps := Images × Images
abbrev MapInput := (PresentationCode × PresentationCode) × Maps
abbrev Certificate := Maps × List ℕ

def validMaps (d : MapInput) : Prop :=
  WellFormed d.1.1 ∧ WellFormed d.1.2 ∧
    d.2.1.length = d.1.1.1 ∧ d.2.2.length = d.1.2.1 ∧
      WellFormed (d.1.2.1, d.2.1) ∧ WellFormed (d.1.1.1, d.2.2)

instance : DecidablePred validMaps := fun d => by
  unfold validMaps WellFormed
  infer_instance

theorem validMaps_primrec : PrimrecPred validMaps := by
  let p : Primrec (fun d : MapInput => d.1.1) := Primrec.fst.comp Primrec.fst
  let q : Primrec (fun d : MapInput => d.1.2) := Primrec.snd.comp Primrec.fst
  let f : Primrec (fun d : MapInput => d.2.1) := Primrec.fst.comp Primrec.snd
  let g : Primrec (fun d : MapInput => d.2.2) := Primrec.snd.comp Primrec.snd
  exact (wellFormed_primrec.comp p).and ((wellFormed_primrec.comp q).and
    ((Primrec.eq.comp (Primrec.list_length.comp f) (Primrec.fst.comp p)).and
      ((Primrec.eq.comp (Primrec.list_length.comp g) (Primrec.fst.comp q)).and
        ((wellFormed_primrec.comp ((Primrec.fst.comp q).pair f)).and
          (wellFormed_primrec.comp ((Primrec.fst.comp p).pair g))))))

def relatorChecks (d : PresentationCode × (PresentationCode × Images)) : List Input :=
  d.1.2.map fun w => (d.2.1, substitute d.2.2 w)

theorem relatorChecks_primrec : Primrec relatorChecks :=
  Primrec.list_map (Primrec.snd.comp Primrec.fst)
    (((Primrec.fst.comp Primrec.snd).comp Primrec.fst).pair
      (substitute_primrec.comp ((Primrec.snd.comp Primrec.snd).comp Primrec.fst)
        Primrec.snd)).to₂

def inverseChecks (d : PresentationCode × Maps) : List Input :=
  (List.range d.1.1).map fun i =>
    (d.1, substitute d.2.2 (d.2.1.getD i []) ++ [(i, false)])

theorem inverseChecks_primrec : Primrec inverseChecks := by
  have hf : Primrec (fun d : (PresentationCode × Maps) × ℕ => d.1.2.1) :=
    Primrec.fst.comp (Primrec.snd.comp Primrec.fst)
  have hg : Primrec (fun d : (PresentationCode × Maps) × ℕ => d.1.2.2) :=
    Primrec.snd.comp (Primrec.snd.comp Primrec.fst)
  have hword := substitute_primrec.comp hg ((Primrec.list_getD []).comp hf Primrec.snd)
  have hletter : Primrec (fun d : (PresentationCode × Maps) × ℕ => [(d.2, false)]) :=
    Primrec.list_cons.comp (Primrec.snd.pair (Primrec.const false)) (Primrec.const [])
  exact Primrec.list_map (Primrec.list_range.comp (Primrec.fst.comp Primrec.fst))
    (((Primrec.fst.comp Primrec.fst).pair (Primrec.list_append.comp hword hletter)).to₂)

def obligations (d : MapInput) : List Input :=
  relatorChecks (d.1.1, (d.1.2, d.2.1)) ++
    relatorChecks (d.1.2, (d.1.1, d.2.2)) ++
      inverseChecks (d.1.1, (d.2.1, d.2.2)) ++
        inverseChecks (d.1.2, (d.2.2, d.2.1))

theorem obligations_primrec : Primrec obligations := by
  let p : Primrec (fun d : MapInput => d.1.1) := Primrec.fst.comp Primrec.fst
  let q : Primrec (fun d : MapInput => d.1.2) := Primrec.snd.comp Primrec.fst
  let f : Primrec (fun d : MapInput => d.2.1) := Primrec.fst.comp Primrec.snd
  let g : Primrec (fun d : MapInput => d.2.2) := Primrec.snd.comp Primrec.snd
  exact Primrec.list_append.comp (Primrec.list_append.comp (Primrec.list_append.comp
    (relatorChecks_primrec.comp (p.pair (q.pair f)))
    (relatorChecks_primrec.comp (q.pair (p.pair g))))
    (inverseChecks_primrec.comp (p.pair (f.pair g))))
    (inverseChecks_primrec.comp (q.pair (g.pair f)))

def checkData (pq : PresentationCode × PresentationCode) (c : Certificate) : Bool :=
  decide (validMaps (pq, c.1)) && checkList (obligations (pq, c.1)) c.2

theorem checkData_primrec : Primrec₂ checkData := by
  let d : Primrec (fun p : (PresentationCode × PresentationCode) × Certificate => (p.1, p.2.1)) :=
    Primrec.fst.pair (Primrec.fst.comp Primrec.snd)
  exact Primrec.and.comp (validMaps_primrec.decide.comp d)
    (checkList_primrec.comp (obligations_primrec.comp d) (Primrec.snd.comp Primrec.snd))

def decodeCertificate (n : ℕ) : Certificate := (Encodable.decode n).getD (([], []), [])

def checkIso (pq : PresentationCode × PresentationCode) (n : ℕ) : Bool :=
  checkData pq (decodeCertificate n)

theorem checkIso_primrec : Primrec₂ checkIso :=
  checkData_primrec.comp Primrec.fst
    (Primrec.option_getD.comp (Primrec.decode.comp Primrec.snd) (Primrec.const (([], []), [])))

theorem checkData_correct (pq : PresentationCode × PresentationCode) (fg : Maps) :
    (∃ cs, checkData pq (fg, cs) = true) ↔
      validMaps (pq, fg) ∧ ∀ input ∈ obligations (pq, fg), Good input := by
  simp only [checkData, Bool.and_eq_true, decide_eq_true_eq, exists_and_left]
  rw [checkList_correct]

end Kourovka.MetabelianEnumeration.ComputableIsomorphism


==> anc/lean/Kourovka/Certificates/EpimorphismSemantics.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.ComputableEpimorphism
import Kourovka.Certificates.IsomorphismSemantics

/-!
# Epimorphism Semantics

Soundness and completeness of finite epimorphism certificates.
-/

namespace Kourovka.MetabelianEnumeration.WordCertificates

/-- Source-relator identities and one preimage for each target generator
suffice for a surjective homomorphism. No reverse relator identities occur. -/
theorem exists_epi_of_maps {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m))) (f : Fin n → FreeGroup (Fin m))
    (g : Fin m → FreeGroup (Fin n))
    (hf : ∀ r ∈ source, FreeGroup.lift f r ∈ Subgroup.normalClosure (relSet target))
    (hfg : ∀ i, FreeGroup.lift f (g i) * (FreeGroup.of i)⁻¹ ∈
      Subgroup.normalClosure (relSet target)) :
    ∃ F : PresentedGroup (relSet source) →* PresentedGroup (relSet target),
      Function.Surjective F := by
  let F := descend source target f hf
  refine ⟨F, ?_⟩
  intro y
  apply PresentedGroup.generated_by (relSet target) F.range
  · intro i
    refine ⟨PresentedGroup.mk (relSet source) (g i), ?_⟩
    rw [show F = descend source target f hf from rfl, descend_mk]
    have h := PresentedGroup.mk_eq_one_iff.mpr (hfg i)
    simpa only [map_mul, map_inv, mul_inv_eq_one, PresentedGroup.of] using h
end Kourovka.MetabelianEnumeration.WordCertificates

namespace Kourovka.MetabelianEnumeration.ComputableEpimorphism

open NaturalWordSubstitution NaturalWordCertificates ComputablePresentations
open ComputableIsomorphism (eval_substitute encodeImages encodeImages_length
  encodeImages_wellFormed interpret_encodeImages_getD)

def GoodMaps (pq : PresentationCode × PresentationCode) (fg : Maps) : Prop :=
  (∀ w ∈ pq.1.2, Good (pq.2, substitute fg.1 w)) ∧
    (∀ i < pq.2.1, Good (pq.2, substitute fg.1 (fg.2.getD i []) ++ [(i, false)]))

theorem good_obligations (pq : PresentationCode × PresentationCode) (fg : Maps) :
    (∀ input ∈ obligations (pq, fg), Good input) ↔ GoodMaps pq fg := by
  simp only [obligations, List.forall_mem_append, ComputableIsomorphism.relatorChecks,
    ComputableIsomorphism.inverseChecks, List.forall_mem_map, List.mem_range, GoodMaps]

theorem goodMaps_sound (pq : PresentationCode × PresentationCode) (fg : Maps)
    (hv : validMaps (pq, fg)) (hg : GoodMaps pq fg) :
    ∃ F : GroupOf pq.1 →* GroupOf pq.2, Function.Surjective F := by
  rcases hv with ⟨hp, _, _, _, _, hgvalid⟩
  rcases hg with ⟨hforward, hfg⟩
  apply WordCertificates.exists_epi_of_maps
    (pq.1.2.map (interpretWord pq.1.1)) (pq.2.2.map (interpretWord pq.2.1))
    (fun i => interpretWord pq.2.1 (fg.1.getD i.val []))
    (fun i => interpretWord pq.1.1 (fg.2.getD i.val []))
  · intro r hr
    obtain ⟨w, hw, rfl⟩ := List.mem_map.mp hr
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [← interpret_substitute pq.1.1 pq.2.1 fg.1 w (hp w hw)]
    exact (hforward w hw).2
  · intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [← interpret_inverseCheck pq.2.1 pq.1.1 fg.2 fg.1 hgvalid i.val i.isLt]
    exact (hfg i.val i.isLt).2

/-- Every actual surjection has finite words witnessing its generator images
and preimages, and hence finite proofs of all checker obligations. -/
theorem goodMaps_complete (p q : PresentationCode) (hp : WellFormed p) (hq : WellFormed q)
    (e : GroupOf p →* GroupOf q) (he : Function.Surjective e) :
    ∃ fg : Maps, validMaps ((p, q), fg) ∧ GoodMaps (p, q) fg := by
  classical
  choose f hf using fun i : Fin p.1 =>
    PresentedGroup.mk_surjective (relations q) (e (PresentedGroup.of i))
  choose y hy using fun i : Fin q.1 => he (PresentedGroup.of i)
  choose g hg using fun i : Fin q.1 => PresentedGroup.mk_surjective (relations p) (y i)
  let F := encodeImages f
  let G := encodeImages g
  have hF : WellFormed (q.1, F) := encodeImages_wellFormed f
  have hG : WellFormed (p.1, G) := encodeImages_wellFormed g
  have hf' : ∀ i : Fin p.1, PresentedGroup.mk (relations q)
      (interpretWord q.1 (F.getD i.val [])) = e (PresentedGroup.of i) := by
    intro i
    simpa only [F, interpret_encodeImages_getD] using hf i
  have hg' : ∀ i : Fin q.1, e (PresentedGroup.mk (relations p)
      (interpretWord p.1 (G.getD i.val []))) = PresentedGroup.of i := by
    intro i
    simpa only [G, interpret_encodeImages_getD, hg] using hy i
  refine ⟨(F, G), ⟨hp, hq, encodeImages_length f, encodeImages_length g, hF, hG⟩, ?_⟩
  constructor
  · intro w hw
    refine ⟨⟨hq, valid_substitute q.1 F hF w⟩, ?_⟩
    rw [eval_substitute p q e F hf' w (hp w hw)]
    rw [PresentedGroup.one_of_mem (List.mem_map.mpr ⟨w, hw, rfl⟩), map_one]
  · intro i hi
    have hvi : ValidWord q.1 [(i, false)] := by
      intro z hz
      simpa using List.mem_singleton.mp hz ▸ hi
    refine ⟨⟨hq, valid_append (valid_substitute q.1 F hF _) hvi⟩, ?_⟩
    rw [interpret_append, map_mul, interpret_singleton_false q.1 i hi, map_inv,
      eval_substitute p q e F hf' _ (valid_getD p.1 G hG i), hg' ⟨i, hi⟩]
    exact mul_inv_cancel _

theorem checkEpi_correct (pq : PresentationCode × PresentationCode) :
    (∃ n, checkEpi pq n = true) ↔
      WellFormed pq.1 ∧ WellFormed pq.2 ∧
        ∃ F : GroupOf pq.1 →* GroupOf pq.2, Function.Surjective F := by
  constructor
  · rintro ⟨n, hn⟩
    let c := decodeCertificate n
    have hd : checkData pq c = true := hn
    have h := (checkData_correct pq c.1).mp ⟨c.2, hd⟩
    exact ⟨h.1.1, h.1.2.1, goodMaps_sound pq c.1 h.1 ((good_obligations pq c.1).mp h.2)⟩
  · rintro ⟨hp, hq, e, he⟩
    obtain ⟨fg, hv, hg⟩ := goodMaps_complete pq.1 pq.2 hp hq e he
    obtain ⟨cs, hcs⟩ := (checkData_correct pq fg).mpr ⟨hv, (good_obligations pq fg).mpr hg⟩
    refine ⟨Encodable.encode (fg, cs), ?_⟩
    simpa only [checkEpi, decodeCertificate, Encodable.encodek, Option.getD_some] using hcs

end Kourovka.MetabelianEnumeration.ComputableEpimorphism


==> anc/lean/Kourovka/Certificates/IsomorphismSemantics.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.ComputableIsomorphism

/-!
# Isomorphism Semantics

Soundness and completeness of the natural-alphabet isomorphism equations.
-/

namespace Kourovka.MetabelianEnumeration.ComputableIsomorphism

open NaturalWordSubstitution NaturalWordCertificates ComputablePresentations

def GoodMaps (pq : PresentationCode × PresentationCode) (fg : Maps) : Prop :=
  (∀ w ∈ pq.1.2, Good (pq.2, substitute fg.1 w)) ∧
    (∀ w ∈ pq.2.2, Good (pq.1, substitute fg.2 w)) ∧
      (∀ i < pq.1.1, Good (pq.1, substitute fg.2 (fg.1.getD i []) ++ [(i, false)])) ∧
        (∀ i < pq.2.1, Good (pq.2, substitute fg.1 (fg.2.getD i []) ++ [(i, false)]))

theorem good_obligations (pq : PresentationCode × PresentationCode) (fg : Maps) :
    (∀ input ∈ obligations (pq, fg), Good input) ↔ GoodMaps pq fg := by
  simp only [obligations, List.forall_mem_append, relatorChecks, inverseChecks,
    List.forall_mem_map, List.mem_range, GoodMaps, and_assoc]

theorem goodMaps_sound (pq : PresentationCode × PresentationCode) (fg : Maps)
    (hv : validMaps (pq, fg)) (hg : GoodMaps pq fg) :
    Nonempty (GroupOf pq.1 ≃* GroupOf pq.2) := by
  rcases hv with ⟨hp, hq, _, _, hfvalid, hgvalid⟩
  rcases hg with ⟨hforward, hback, hgf, hfg⟩
  apply WordCertificates.exists_iso_of_maps
    (pq.1.2.map (interpretWord pq.1.1)) (pq.2.2.map (interpretWord pq.2.1))
    (fun i => interpretWord pq.2.1 (fg.1.getD i.val []))
    (fun i => interpretWord pq.1.1 (fg.2.getD i.val []))
  · intro r hr
    obtain ⟨w, hw, rfl⟩ := List.mem_map.mp hr
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [← interpret_substitute pq.1.1 pq.2.1 fg.1 w (hp w hw)]
    exact (hforward w hw).2
  · intro r hr
    obtain ⟨w, hw, rfl⟩ := List.mem_map.mp hr
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [← interpret_substitute pq.2.1 pq.1.1 fg.2 w (hq w hw)]
    exact (hback w hw).2
  · intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [← interpret_inverseCheck pq.1.1 pq.2.1 fg.1 fg.2 hfvalid i.val i.isLt]
    exact (hgf i.val i.isLt).2
  · intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [← interpret_inverseCheck pq.2.1 pq.1.1 fg.2 fg.1 hgvalid i.val i.isLt]
    exact (hfg i.val i.isLt).2

/-- Substitution evaluates to the given homomorphism whenever its finitely
many generator images do. -/
theorem eval_substitute (p q : PresentationCode) (e : GroupOf p →* GroupOf q)
    (f : Images)
    (hf : ∀ i : Fin p.1, PresentedGroup.mk (relations q)
      (interpretWord q.1 (f.getD i.val [])) = e (PresentedGroup.of i))
    (w : Word) (hw : ValidWord p.1 w) :
    PresentedGroup.mk (relations q) (interpretWord q.1 (substitute f w)) =
      e (PresentedGroup.mk (relations p) (interpretWord p.1 w)) := by
  rw [interpret_substitute p.1 q.1 f w hw]
  have h : (PresentedGroup.mk (relations q)).comp
      (FreeGroup.lift (fun i : Fin p.1 => interpretWord q.1 (f.getD i.val []))) =
      e.comp (PresentedGroup.mk (relations p)) := by
    apply FreeGroup.ext_hom
    intro i
    simpa only [MonoidHom.comp_apply, FreeGroup.lift_apply_of, PresentedGroup.of] using hf i
  exact DFunLike.congr_fun h _

def encodeImages {n m : ℕ} (f : Fin n → FreeGroup (Fin m)) : Images :=
  List.ofFn fun i => WordCertificates.encodeWord (f i).toWord

@[simp] theorem encodeImages_length {n m : ℕ} (f : Fin n → FreeGroup (Fin m)) :
    (encodeImages f).length = n := by simp [encodeImages]

theorem encodeImages_wellFormed {n m : ℕ} (f : Fin n → FreeGroup (Fin m)) :
    WellFormed (m, encodeImages f) := by
  intro w hw
  obtain ⟨i, rfl⟩ := List.mem_ofFn.mp hw
  exact valid_encode _

@[simp] theorem interpret_encodeImages_getD {n m : ℕ} (f : Fin n → FreeGroup (Fin m))
    (i : Fin n) : interpretWord m ((encodeImages f).getD i.val []) = f i := by
  rw [List.getD_eq_getElem _ _ (by simp [encodeImages])]
  simp [encodeImages, WordCertificates.interpret_encodeWord, FreeGroup.mk_toWord]

/-- Every actual ordinary-presentation isomorphism admits finite natural
words satisfying all relator and inverse-generator equations. -/
theorem goodMaps_complete (p q : PresentationCode) (hp : WellFormed p) (hq : WellFormed q)
    (e : GroupOf p ≃* GroupOf q) :
    ∃ fg : Maps, validMaps ((p, q), fg) ∧ GoodMaps (p, q) fg := by
  classical
  choose f hf using fun i : Fin p.1 => PresentedGroup.mk_surjective (relations q) (e (PresentedGroup.of i))
  choose g hg using fun i : Fin q.1 => PresentedGroup.mk_surjective (relations p) (e.symm (PresentedGroup.of i))
  let F := encodeImages f
  let G := encodeImages g
  have hF : WellFormed (q.1, F) := encodeImages_wellFormed f
  have hG : WellFormed (p.1, G) := encodeImages_wellFormed g
  have hf' : ∀ i : Fin p.1, PresentedGroup.mk (relations q)
      (interpretWord q.1 (F.getD i.val [])) = e (PresentedGroup.of i) := by
    intro i; simpa only [F, interpret_encodeImages_getD] using hf i
  have hg' : ∀ i : Fin q.1, PresentedGroup.mk (relations p)
      (interpretWord p.1 (G.getD i.val [])) = e.symm (PresentedGroup.of i) := by
    intro i; simpa only [G, interpret_encodeImages_getD] using hg i
  refine ⟨(F, G), ⟨hp, hq, encodeImages_length f, encodeImages_length g, hF, hG⟩, ?_⟩
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro w hw
    refine ⟨⟨hq, valid_substitute q.1 F hF w⟩, ?_⟩
    rw [eval_substitute p q e.toMonoidHom F hf' w (hp w hw)]
    rw [PresentedGroup.one_of_mem (List.mem_map.mpr ⟨w, hw, rfl⟩), map_one]
  · intro w hw
    refine ⟨⟨hp, valid_substitute p.1 G hG w⟩, ?_⟩
    rw [eval_substitute q p e.symm.toMonoidHom G hg' w (hq w hw)]
    rw [PresentedGroup.one_of_mem (List.mem_map.mpr ⟨w, hw, rfl⟩), map_one]
  · intro i hi
    have hvi : ValidWord p.1 [(i, false)] := by intro z hz; simpa using List.mem_singleton.mp hz ▸ hi
    refine ⟨⟨hp, valid_append (valid_substitute p.1 G hG _) hvi⟩, ?_⟩
    rw [interpret_append, map_mul, interpret_singleton_false p.1 i hi, map_inv,
      eval_substitute q p e.symm.toMonoidHom G hg' _ (valid_getD q.1 F hF i),
      hf' ⟨i, hi⟩]
    simp only [MulEquiv.coe_toMonoidHom, MulEquiv.symm_apply_apply, PresentedGroup.of, mul_inv_cancel]
  · intro i hi
    have hvi : ValidWord q.1 [(i, false)] := by intro z hz; simpa using List.mem_singleton.mp hz ▸ hi
    refine ⟨⟨hq, valid_append (valid_substitute q.1 F hF _) hvi⟩, ?_⟩
    rw [interpret_append, map_mul, interpret_singleton_false q.1 i hi, map_inv,
      eval_substitute p q e.toMonoidHom F hf' _ (valid_getD p.1 G hG i),
      hg' ⟨i, hi⟩]
    simp only [MulEquiv.coe_toMonoidHom, MulEquiv.apply_symm_apply, PresentedGroup.of, mul_inv_cancel]

theorem checkIso_correct (pq : PresentationCode × PresentationCode) :
    (∃ n, checkIso pq n = true) ↔
      WellFormed pq.1 ∧ WellFormed pq.2 ∧ Nonempty (GroupOf pq.1 ≃* GroupOf pq.2) := by
  constructor
  · rintro ⟨n, hn⟩
    let c := decodeCertificate n
    have hd : checkData pq c = true := hn
    have h := (checkData_correct pq c.1).mp ⟨c.2, hd⟩
    exact ⟨h.1.1, h.1.2.1, goodMaps_sound pq c.1 h.1 ((good_obligations pq c.1).mp h.2)⟩
  · rintro ⟨hp, hq, ⟨e⟩⟩
    obtain ⟨fg, hv, hg⟩ := goodMaps_complete pq.1 pq.2 hp hq e
    obtain ⟨cs, hcs⟩ := (checkData_correct pq fg).mpr ⟨hv, (good_obligations pq fg).mpr hg⟩
    refine ⟨Encodable.encode (fg, cs), ?_⟩
    simpa only [checkIso, decodeCertificate, Encodable.encodek, Option.getD_some] using hcs

end Kourovka.MetabelianEnumeration.ComputableIsomorphism


==> anc/lean/Kourovka/Certificates/NaturalWordCertificates.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.NaturalWordSubstitution

/-!
# Natural Word Certificates

One finite natural-number certificate verifies an arbitrary finite list
of ordinary-presentation word equations.
-/

namespace Kourovka.MetabelianEnumeration.NaturalWordCertificates

open ComputablePresentations NaturalWordSubstitution

abbrev Input := PresentationCode × Word

def checkList (inputs : List Input) (certs : List ℕ) : Bool :=
  decide (∀ i ∈ List.range inputs.length,
    checkTrivial (inputs.getD i ((0, []), [])) (certs.getD i 0) = true)

theorem checkList_primrec : Primrec₂ checkList := by
  have hinput : Primrec (fun p : ℕ × (List Input × List ℕ) => p.2.1.getD p.1 ((0, []), [])) :=
    (Primrec.list_getD ((0, []), [])).comp (Primrec.fst.comp Primrec.snd) Primrec.fst
  have hcert : Primrec (fun p : ℕ × (List Input × List ℕ) => p.2.2.getD p.1 0) :=
    (Primrec.list_getD 0).comp (Primrec.snd.comp Primrec.snd) Primrec.fst
  have hrel : PrimrecRel (fun i : ℕ => fun p : List Input × List ℕ =>
      checkTrivial (p.1.getD i ((0, []), [])) (p.2.getD i 0) = true) :=
    Primrec.eq.comp (checkTrivial_primrec.comp hinput hcert) (Primrec.const true)
  exact (hrel.forall_mem_list.comp
    (Primrec.list_range.comp (Primrec.list_length.comp Primrec.fst)) Primrec.id).decide

def Good (input : Input) : Prop :=
  validInput input ∧ PresentedGroup.mk (relations input.1) (interpretWord input.1.1 input.2) = 1

theorem checkList_correct (inputs : List Input) :
    (∃ certs, checkList inputs certs = true) ↔ ∀ input ∈ inputs, Good input := by
  constructor
  · rintro ⟨cs, hcs⟩ input hi
    obtain ⟨i, rfl⟩ := List.mem_iff_get.mp hi
    have h := of_decide_eq_true hcs i.val (List.mem_range.mpr i.isLt)
    have he : inputs.getD i.val ((0, []), []) = inputs.get i := by
      simp only [List.getD_eq_getElem _ _ i.isLt, List.get_eq_getElem]
    rw [he] at h
    exact (checkTrivial_correct _).mp ⟨_, h⟩
  · intro h
    choose cs hcs using fun i : Fin inputs.length =>
      (checkTrivial_correct (inputs.get i)).mpr (h _ (List.get_mem _ _))
    refine ⟨List.ofFn cs, ?_⟩
    apply decide_eq_true
    intro i hi
    have hi' : i < inputs.length := List.mem_range.mp hi
    have hcget : (List.ofFn cs).getD i 0 = cs ⟨i, hi'⟩ := by
      rw [List.getD_eq_getElem (List.ofFn cs) 0 (by simpa using hi')]
      simp
    simpa only [List.getD_eq_getElem inputs _ hi', hcget, List.get_eq_getElem] using hcs ⟨i, hi'⟩

end Kourovka.MetabelianEnumeration.NaturalWordCertificates


==> anc/lean/Kourovka/Certificates/NaturalWordSubstitution.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Computability.ComputablePresentations
import Kourovka.Presentations.RelatorCodes
import Mathlib.Data.List.GetD

/-!
# Natural Word Substitution

Uniform substitution of natural-alphabet words, with primitive-recursive
code and the exact finite-generator semantics.
-/

namespace Kourovka.MetabelianEnumeration.NaturalWordSubstitution

open ComputableWords ComputablePresentations

abbrev Word := List (ℕ × Bool)
abbrev Images := List Word

def substitute (f : Images) (w : Word) : Word :=
  w.flatMap fun z => if z.2 then f.getD z.1 [] else FreeGroup.invRev (f.getD z.1 [])

theorem substitute_primrec : Primrec₂ substitute := by
  have hlookup : Primrec (fun p : (Images × Word) × (ℕ × Bool) => p.1.1.getD p.2.1 []) :=
    (Primrec.list_getD []).comp (Primrec.fst.comp Primrec.fst) (Primrec.fst.comp Primrec.snd)
  exact Primrec.list_flatMap Primrec.snd
    ((Primrec.ite (Primrec.eq.comp (Primrec.snd.comp Primrec.snd) (Primrec.const true))
      hlookup (invRev_primrec.comp hlookup)).to₂)

def ValidWord (n : ℕ) (w : Word) : Prop := ∀ z ∈ w, z.1 < n

theorem interpret_append (n : ℕ) (u v : Word) :
    interpretWord n (u ++ v) = interpretWord n u * interpretWord n v := by
  simp only [interpretWord, List.map_append, List.prod_append]

theorem interpret_inverse (n : ℕ) (w : Word) :
    interpretWord n (FreeGroup.invRev w) = (interpretWord n w)⁻¹ := by
  rw [← restrict_mk, ← FreeGroup.inv_mk, map_inv, restrict_mk]

theorem interpret_cons (n : ℕ) (z : ℕ × Bool) (w : Word) (hz : z.1 < n) :
    interpretWord n (z :: w) =
      (if z.2 then FreeGroup.of ⟨z.1, hz⟩ else (FreeGroup.of ⟨z.1, hz⟩)⁻¹) *
        interpretWord n w := by simp [interpretWord, hz]

theorem interpret_substitute (n m : ℕ) (f : Images) (w : Word) (hw : ValidWord n w) :
    interpretWord m (substitute f w) =
      FreeGroup.lift (fun i : Fin n => interpretWord m (f.getD i.val [])) (interpretWord n w) := by
  induction w with
  | nil => simp [substitute, interpretWord]
  | cons z w ih =>
    have hz := hw z List.mem_cons_self
    have ht : ValidWord n w := fun y hy => hw y (List.mem_cons_of_mem _ hy)
    rw [interpret_cons n z w hz]
    have hs : interpretWord m
        (w.flatMap fun z => if z.2 then f.getD z.1 [] else FreeGroup.invRev (f.getD z.1 [])) =
          FreeGroup.lift (fun i : Fin n => interpretWord m (f.getD i.val [])) (interpretWord n w) := ih ht
    simp only [substitute, List.flatMap_cons, interpret_append, map_mul, hs]
    cases z.2 <;> simp only [Bool.false_eq_true, if_false, if_true,
      interpret_inverse, map_inv, FreeGroup.lift_apply_of]

theorem valid_encode {n : ℕ} (w : WordCertificates.Word n) :
    ValidWord n (WordCertificates.encodeWord w) := by
  intro z hz
  obtain ⟨⟨i, b⟩, _, rfl⟩ := List.mem_map.mp hz
  exact i.isLt

theorem valid_getD (n : ℕ) (f : Images) (hf : WellFormed (n, f)) (i : ℕ) :
    ValidWord n (f.getD i []) := by
  by_cases hi : i < f.length
  · rw [List.getD_eq_getElem _ _ hi]
    exact hf _ (List.getElem_mem hi)
  · rw [List.getD_eq_default _ _ (by omega)]
    intro z hz
    exact False.elim (List.not_mem_nil hz)

theorem valid_inverse {n : ℕ} {w : Word} (h : ValidWord n w) :
    ValidWord n (FreeGroup.invRev w) := by
  intro z hz
  simp only [FreeGroup.invRev, List.mem_reverse, List.mem_map] at hz
  obtain ⟨y, hy, rfl⟩ := hz
  exact h y hy

theorem valid_substitute (m : ℕ) (f : Images) (hf : WellFormed (m, f)) (w : Word) :
    ValidWord m (substitute f w) := by
  intro z hz
  obtain ⟨x, _, hz⟩ := List.mem_flatMap.mp hz
  have hv := valid_getD m f hf x.1
  cases hb : x.2
  · exact valid_inverse hv z (by simpa [hb] using hz)
  · exact hv z (by simpa [hb] using hz)


theorem valid_append {n : ℕ} {u v : Word} (hu : ValidWord n u) (hv : ValidWord n v) :
    ValidWord n (u ++ v) := by
  intro z hz
  exact (List.mem_append.mp hz).elim (hu z) (hv z)

theorem interpret_singleton_false (n i : ℕ) (hi : i < n) :
    interpretWord n [(i, false)] = (FreeGroup.of ⟨i, hi⟩)⁻¹ := by
  simp [interpretWord, hi]

theorem interpret_inverseCheck (n m : ℕ) (f g : Images) (hf : WellFormed (m, f))
    (i : ℕ) (hi : i < n) :
    interpretWord n (substitute g (f.getD i []) ++ [(i, false)]) =
      FreeGroup.lift (fun j : Fin m => interpretWord n (g.getD j.val []))
        (interpretWord m (f.getD i [])) * (FreeGroup.of ⟨i, hi⟩)⁻¹ := by
  rw [interpret_append, interpret_substitute m n g _ (valid_getD m f hf i),
    interpret_singleton_false n i hi]


end Kourovka.MetabelianEnumeration.NaturalWordSubstitution


==> anc/lean/Kourovka/Certificates/PresentationIsomorphism.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.WordCertificates

/-!
# Presentation Isomorphism

A finite isomorphism-certificate alternative to enumerating Tietze moves.
The checker uses explicit words for both generator maps and finite derivations
for their relators and inverse identities.
-/

namespace Kourovka.MetabelianEnumeration.WordCertificates

def relSet {n : ℕ} (rels : List (FreeGroup (Fin n))) : Set (FreeGroup (Fin n)) :=
  {r | r ∈ rels}

structure MapsCertificate {n m : ℕ}
    (source : List (FreeGroup (Fin n))) (target : List (FreeGroup (Fin m))) where
  forward : Fin n → Word m
  backward : Fin m → Word n
  sourceProof : Fin source.length → Derivation m
  targetProof : Fin target.length → Derivation n
  sourceInverse : Fin n → Derivation n
  targetInverse : Fin m → Derivation m

def MapsCertificate.forwardMap {n m : ℕ} {source : List (FreeGroup (Fin n))}
    {target : List (FreeGroup (Fin m))} (cert : MapsCertificate source target) :=
  FreeGroup.lift (fun i => FreeGroup.mk (cert.forward i))

def MapsCertificate.backwardMap {n m : ℕ} {source : List (FreeGroup (Fin n))}
    {target : List (FreeGroup (Fin m))} (cert : MapsCertificate source target) :=
  FreeGroup.lift (fun i => FreeGroup.mk (cert.backward i))

def MapsCertificate.check {n m : ℕ} {source : List (FreeGroup (Fin n))}
    {target : List (FreeGroup (Fin m))} (cert : MapsCertificate source target) : Bool :=
  decide (
    (∀ i : Fin source.length,
      (cert.sourceProof i).eval target = cert.forwardMap source[i]) ∧
    (∀ i : Fin target.length,
      (cert.targetProof i).eval source = cert.backwardMap target[i]) ∧
    (∀ i : Fin n, (cert.sourceInverse i).eval source =
      cert.backwardMap (FreeGroup.mk (cert.forward i)) * (FreeGroup.of i)⁻¹) ∧
    (∀ i : Fin m, (cert.targetInverse i).eval target =
      cert.forwardMap (FreeGroup.mk (cert.backward i)) * (FreeGroup.of i)⁻¹))

theorem lift_mapped_mk {n m : ℕ} (target : List (FreeGroup (Fin m)))
    (f : Fin n → FreeGroup (Fin m)) (w : FreeGroup (Fin n)) :
    FreeGroup.lift (fun i => PresentedGroup.mk (relSet target) (f i)) w =
      PresentedGroup.mk (relSet target) (FreeGroup.lift f w) := by
  exact (FreeGroup.lift_unique ((PresentedGroup.mk (relSet target)).comp (FreeGroup.lift f))
    (by intro i; simp)).symm

def descend {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m))) (f : Fin n → FreeGroup (Fin m))
    (h : ∀ r ∈ source, FreeGroup.lift f r ∈ Subgroup.normalClosure (relSet target)) :
    PresentedGroup (relSet source) →* PresentedGroup (relSet target) :=
  PresentedGroup.toGroup (f := fun i => PresentedGroup.mk (relSet target) (f i))
    (by
      intro r hr
      rw [lift_mapped_mk]
      exact PresentedGroup.mk_eq_one_iff.mpr (h r hr))

theorem descend_of {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m))) (f : Fin n → FreeGroup (Fin m))
    (h : ∀ r ∈ source, FreeGroup.lift f r ∈ Subgroup.normalClosure (relSet target))
    (i : Fin n) : descend source target f h (PresentedGroup.of i) =
      PresentedGroup.mk (relSet target) (f i) := by
  exact PresentedGroup.toGroup.of _

theorem descend_mk {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m))) (f : Fin n → FreeGroup (Fin m))
    (h : ∀ r ∈ source, FreeGroup.lift f r ∈ Subgroup.normalClosure (relSet target))
    (w : FreeGroup (Fin n)) :
    descend source target f h (PresentedGroup.mk (relSet source) w) =
      PresentedGroup.mk (relSet target) (FreeGroup.lift f w) := by
  change FreeGroup.lift (fun i => PresentedGroup.mk (relSet target) (f i)) w = _
  exact lift_mapped_mk target f w

theorem exists_iso_of_maps {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m))) (f : Fin n → FreeGroup (Fin m))
    (g : Fin m → FreeGroup (Fin n))
    (hf : ∀ r ∈ source, FreeGroup.lift f r ∈ Subgroup.normalClosure (relSet target))
    (hg : ∀ r ∈ target, FreeGroup.lift g r ∈ Subgroup.normalClosure (relSet source))
    (hgf : ∀ i, FreeGroup.lift g (f i) * (FreeGroup.of i)⁻¹ ∈
      Subgroup.normalClosure (relSet source))
    (hfg : ∀ i, FreeGroup.lift f (g i) * (FreeGroup.of i)⁻¹ ∈
      Subgroup.normalClosure (relSet target)) :
    Nonempty (PresentedGroup (relSet source) ≃* PresentedGroup (relSet target)) := by
  let F := descend source target f hf
  let G := descend target source g hg
  have hGF : G.comp F = MonoidHom.id _ := by
    apply PresentedGroup.ext
    intro i
    change G (F (PresentedGroup.of i)) = PresentedGroup.of i
    rw [descend_of, descend_mk]
    have h := PresentedGroup.mk_eq_one_iff.mpr (hgf i)
    simpa only [map_mul, map_inv, mul_inv_eq_one] using h
  have hFG : F.comp G = MonoidHom.id _ := by
    apply PresentedGroup.ext
    intro i
    change F (G (PresentedGroup.of i)) = PresentedGroup.of i
    rw [descend_of, descend_mk]
    have h := PresentedGroup.mk_eq_one_iff.mpr (hfg i)
    simpa only [map_mul, map_inv, mul_inv_eq_one] using h
  exact ⟨F.toMulEquiv G hGF hFG⟩

theorem MapsCertificate.sound {n m : ℕ} {source : List (FreeGroup (Fin n))}
    {target : List (FreeGroup (Fin m))} (cert : MapsCertificate source target)
    (h : cert.check = true) :
    Nonempty (PresentedGroup (relSet source) ≃* PresentedGroup (relSet target)) := by
  have hc := of_decide_eq_true h
  obtain ⟨hs, ht, hsi, hti⟩ := hc
  apply exists_iso_of_maps source target (fun i => FreeGroup.mk (cert.forward i))
    (fun i => FreeGroup.mk (cert.backward i))
  · intro r hr
    obtain ⟨i, rfl⟩ := List.mem_iff_get.mp hr
    simpa only [MapsCertificate.forwardMap, hs, List.get_eq_getElem] using
      (cert.sourceProof i).eval_mem target
  · intro r hr
    obtain ⟨i, rfl⟩ := List.mem_iff_get.mp hr
    simpa only [MapsCertificate.backwardMap, ht, List.get_eq_getElem] using
      (cert.targetProof i).eval_mem source
  · intro i
    simpa only [hsi, MapsCertificate.backwardMap] using (cert.sourceInverse i).eval_mem source
  · intro i
    simpa only [hti, MapsCertificate.forwardMap] using (cert.targetInverse i).eval_mem target

theorem mk_lift_of_generator_images {n m : ℕ}
    (source : List (FreeGroup (Fin n))) (target : List (FreeGroup (Fin m)))
    (e : PresentedGroup (relSet source) →* PresentedGroup (relSet target))
    (f : Fin n → FreeGroup (Fin m))
    (hf : ∀ i, PresentedGroup.mk (relSet target) (f i) = e (PresentedGroup.of i))
    (w : FreeGroup (Fin n)) :
    PresentedGroup.mk (relSet target) (FreeGroup.lift f w) =
      e (PresentedGroup.mk (relSet source) w) := by
  have h : (PresentedGroup.mk (relSet target)).comp (FreeGroup.lift f) =
      e.comp (PresentedGroup.mk (relSet source)) := by
    apply FreeGroup.ext_hom
    intro i
    simpa only [MonoidHom.comp_apply, FreeGroup.lift_apply_of] using hf i
  exact DFunLike.congr_fun h w

/-- Every actual isomorphism has a certificate made exclusively of finite words
and finite normal-closure derivations. No semantic isomorphism is stored in the data. -/
theorem MapsCertificate.complete {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m)))
    (e : PresentedGroup (relSet source) ≃* PresentedGroup (relSet target)) :
    ∃ cert : MapsCertificate source target, cert.check = true := by
  classical
  choose f hf using fun i : Fin n =>
    PresentedGroup.mk_surjective (relSet target) (e (PresentedGroup.of i))
  choose g hg using fun i : Fin m =>
    PresentedGroup.mk_surjective (relSet source) (e.symm (PresentedGroup.of i))
  have hF := mk_lift_of_generator_images source target e.toMonoidHom f hf
  have hG := mk_lift_of_generator_images target source e.symm.toMonoidHom g hg
  have hs : ∀ i : Fin source.length,
      FreeGroup.lift f source[i] ∈ Subgroup.normalClosure (relSet target) := by
    intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [hF, PresentedGroup.one_of_mem (by simp [relSet])]
    exact e.map_one
  have ht : ∀ i : Fin target.length,
      FreeGroup.lift g target[i] ∈ Subgroup.normalClosure (relSet source) := by
    intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [hG, PresentedGroup.one_of_mem (by simp [relSet])]
    exact e.symm.map_one
  have hi : ∀ i : Fin n, FreeGroup.lift g (f i) * (FreeGroup.of i)⁻¹ ∈
      Subgroup.normalClosure (relSet source) := by
    intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [map_mul, map_inv, hG, hf]
    simp only [MulEquiv.coe_toMonoidHom, MulEquiv.symm_apply_apply, PresentedGroup.of,
      mul_inv_cancel]
  have hj : ∀ i : Fin m, FreeGroup.lift f (g i) * (FreeGroup.of i)⁻¹ ∈
      Subgroup.normalClosure (relSet target) := by
    intro i
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [map_mul, map_inv, hF, hg]
    simp only [MulEquiv.coe_toMonoidHom, MulEquiv.apply_symm_apply, PresentedGroup.of,
      mul_inv_cancel]
  choose ds hds using fun i => (hasDerivation_iff target _).mpr (hs i)
  choose dt hdt using fun i => (hasDerivation_iff source _).mpr (ht i)
  choose di hdi using fun i => (hasDerivation_iff source _).mpr (hi i)
  choose dj hdj using fun i => (hasDerivation_iff target _).mpr (hj i)
  refine ⟨⟨fun i => (f i).toWord, fun i => (g i).toWord, ds, dt, di, dj⟩, ?_⟩
  simp only [MapsCertificate.check, MapsCertificate.forwardMap, MapsCertificate.backwardMap,
    FreeGroup.mk_toWord, decide_eq_true_eq]
  exact ⟨hds, hdt, hdi, hdj⟩

theorem isomorphism_certificate_iff {n m : ℕ} (source : List (FreeGroup (Fin n)))
    (target : List (FreeGroup (Fin m))) :
    (∃ cert : MapsCertificate source target, cert.check = true) ↔
      Nonempty (PresentedGroup (relSet source) ≃* PresentedGroup (relSet target)) := by
  constructor
  · rintro ⟨cert, hcert⟩
    exact cert.sound hcert
  · rintro ⟨e⟩
    exact MapsCertificate.complete source target e

end Kourovka.MetabelianEnumeration.WordCertificates


==> anc/lean/Kourovka/Certificates/WordCertificates.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.Presentations
import Mathlib.GroupTheory.FreeGroup.Reduce

/-!
# Word Certificates

Finite, executable normal-closure derivations for ordinary group presentations.
The certificate checker solves no word problem in the presented group: its only
equality comparisons are in a free group, using free reduction.
-/

namespace Kourovka.MetabelianEnumeration.WordCertificates

abbrev Word (n : ℕ) := List (Fin n × Bool)

inductive Derivation (n : ℕ) where
  | one
  | relator (w : Word n)
  | mul (left right : Derivation n)
  | inv (body : Derivation n)
  | conjugate (w : Word n) (body : Derivation n)
  deriving DecidableEq

def Derivation.eval {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    Derivation n → FreeGroup (Fin n)
  | .one => 1
  | .relator w => if FreeGroup.mk w ∈ rels then FreeGroup.mk w else 1
  | .mul left right => left.eval rels * right.eval rels
  | .inv body => (body.eval rels)⁻¹
  | .conjugate w body => FreeGroup.mk w * body.eval rels * (FreeGroup.mk w)⁻¹

theorem Derivation.eval_mem {n : ℕ} (rels : List (FreeGroup (Fin n)))
    (d : Derivation n) : d.eval rels ∈ Subgroup.normalClosure {r | r ∈ rels} := by
  induction d with
  | one => exact Subgroup.one_mem _
  | relator w =>
    simp only [Derivation.eval]
    split
    · exact Subgroup.subset_normalClosure (by assumption)
    · exact Subgroup.one_mem _
  | mul l r hl hr => exact Subgroup.mul_mem _ hl hr
  | inv d hd => exact Subgroup.inv_mem _ hd
  | conjugate w d hd => exact Subgroup.Normal.conj_mem inferInstance _ hd _

def derivableSubgroup {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    Subgroup (FreeGroup (Fin n)) where
  carrier := {r | ∃ d : Derivation n, d.eval rels = r}
  one_mem' := ⟨.one, rfl⟩
  mul_mem' := by
    rintro a b ⟨da, rfl⟩ ⟨db, rfl⟩
    exact ⟨.mul da db, rfl⟩
  inv_mem' := by
    rintro a ⟨da, rfl⟩
    exact ⟨.inv da, rfl⟩

instance derivableSubgroup_normal {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    (derivableSubgroup rels).Normal where
  conj_mem := by
    rintro a ⟨da, rfl⟩ g
    refine ⟨.conjugate g.toWord da, ?_⟩
    simp only [Derivation.eval, FreeGroup.mk_toWord]

theorem normalClosure_le_derivable {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    Subgroup.normalClosure {r | r ∈ rels} ≤ derivableSubgroup rels := by
  apply Subgroup.normalClosure_le_normal
  intro r hr
  change r ∈ rels at hr
  refine ⟨.relator r.toWord, ?_⟩
  simp only [Derivation.eval, FreeGroup.mk_toWord, if_pos hr]

theorem hasDerivation_iff {n : ℕ} (rels : List (FreeGroup (Fin n)))
    (r : FreeGroup (Fin n)) :
    (∃ d : Derivation n, d.eval rels = r) ↔ r ∈ Subgroup.normalClosure {r | r ∈ rels} := by
  constructor
  · rintro ⟨d, rfl⟩
    exact d.eval_mem rels
  · intro h
    exact normalClosure_le_derivable rels h

def checkWord {n : ℕ} (rels : List (FreeGroup (Fin n))) (w : Word n)
    (d : Derivation n) : Bool := decide (d.eval rels = FreeGroup.mk w)

/-- Every trivial word has a finite accepted certificate, and accepted certificates
always certify actual triviality in the ordinary presented group. -/
theorem checkWord_correct {n : ℕ} (rels : List (FreeGroup (Fin n))) (w : Word n) :
    (∃ d, checkWord rels w d = true) ↔
      PresentedGroup.mk {r | r ∈ rels} (FreeGroup.mk w) = 1 := by
  simp only [checkWord, decide_eq_true_eq, PresentedGroup.mk_eq_one_iff]
  exact hasDerivation_iff rels (FreeGroup.mk w)

end Kourovka.MetabelianEnumeration.WordCertificates


==> anc/lean/Kourovka/Cofinality/CofinalCover.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.CentralExtensionPresentation
import Mathlib.GroupTheory.Abelianization.Defs
import Mathlib.GroupTheory.FreeAbelianGroup

/-!
# Cofinal Cover

The actual central pullback used to replace an abelian quotient by a free
abelian quotient.  Both kernels and both surjective projections are explicit.
-/

namespace Kourovka.MetabelianEnumeration.CofinalCover

variable {G H Q : Type} [Group G] [Group H] [Group Q]

def pullback (p : G →* Q) (q : H →* Q) : Subgroup (G × H) where
  carrier := {x | p x.1 = q x.2}
  one_mem' := by simp
  mul_mem' := by
    intro x y hx hy
    change p (x.1 * y.1) = q (x.2 * y.2)
    rw [map_mul, map_mul, hx, hy]
  inv_mem' := by
    intro x hx
    change p x.1⁻¹ = q x.2⁻¹
    rw [map_inv, map_inv, hx]

def first (p : G →* Q) (q : H →* Q) : pullback p q →* G :=
  (MonoidHom.fst G H).comp (pullback p q).subtype

def second (p : G →* Q) (q : H →* Q) : pullback p q →* H :=
  (MonoidHom.snd G H).comp (pullback p q).subtype

@[simp] theorem first_apply (p : G →* Q) (q : H →* Q) (x : pullback p q) :
    first p q x = x.val.1 := rfl

@[simp] theorem second_apply (p : G →* Q) (q : H →* Q) (x : pullback p q) :
    second p q x = x.val.2 := rfl

theorem first_surjective (p : G →* Q) (q : H →* Q) (hq : Function.Surjective q) :
    Function.Surjective (first p q) := by
  intro g
  obtain ⟨h, hh⟩ := hq (p g)
  exact ⟨⟨(g, h), hh.symm⟩, rfl⟩

theorem second_surjective (p : G →* Q) (q : H →* Q) (hp : Function.Surjective p) :
    Function.Surjective (second p q) := by
  intro h
  obtain ⟨g, hg⟩ := hp (q h)
  exact ⟨⟨(g, h), hg⟩, rfl⟩

def firstKernelEquiv (p : G →* Q) (q : H →* Q) : (first p q).ker ≃* q.ker where
  toFun x := ⟨x.val.val.2, by
    have hx : x.val.val.1 = 1 := x.property
    change q x.val.val.2 = 1
    rw [← x.val.property, hx, map_one]⟩
  invFun h := ⟨⟨(1, h.val), by
    change p 1 = q h.val
    rw [map_one]
    exact h.property.symm⟩, rfl⟩
  left_inv x := by
    apply Subtype.ext
    apply Subtype.ext
    apply Prod.ext
    · exact (show x.val.val.1 = 1 from x.property).symm
    · rfl
  right_inv _ := rfl
  map_mul' _ _ := rfl

def secondKernelEquiv (p : G →* Q) (q : H →* Q) : (second p q).ker ≃* p.ker where
  toFun x := ⟨x.val.val.1, by
    have hx : x.val.val.2 = 1 := x.property
    change p x.val.val.1 = 1
    rw [x.val.property, hx, map_one]⟩
  invFun g := ⟨⟨(g.val, 1), by
    change p g.val = q 1
    rw [map_one]
    exact g.property⟩, rfl⟩
  left_inv x := by
    apply Subtype.ext
    apply Subtype.ext
    apply Prod.ext
    · rfl
    · exact (show x.val.val.2 = 1 from x.property).symm
  right_inv _ := rfl
  map_mul' _ _ := rfl

theorem first_kernel_central [IsMulCommutative H] (p : G →* Q) (q : H →* Q) :
    (first p q).ker ≤ Subgroup.center (pullback p q) := by
  intro x hx
  apply Subgroup.mem_center_iff.mpr
  intro y
  apply Subtype.ext
  apply Prod.ext
  · change y.val.1 * x.val.1 = x.val.1 * y.val.1
    have hx' : x.val.1 = 1 := hx
    simp [hx']
  · exact mul_comm _ _

theorem metabelian_of_injective {E : Type} [Group E] (f : E →* G)
    (hf : Function.Injective f) (hG : Metabelian G) : Metabelian E := by
  intro a b c d
  apply hf
  simpa only [map_mul, map_commutatorElement] using (hG (f a) (f b) (f c) (f d)).eq

theorem metabelian_prod (hG : Metabelian G) (hH : Metabelian H) : Metabelian (G × H) := by
  intro a b c d
  apply Prod.ext
  · exact (hG a.1 b.1 c.1 d.1).eq
  · exact (hH a.2 b.2 c.2 d.2).eq

theorem pullback_metabelian [IsMulCommutative H] (p : G →* Q) (q : H →* Q)
    (hG : Metabelian G) : Metabelian (pullback p q) :=
  metabelian_of_injective (pullback p q).subtype Subtype.val_injective
    (metabelian_prod hG (fun _ _ _ _ => mul_comm _ _))

/-- The free abelian group on the given finite generators maps onto the actual
abelianization of any ordinary finite presentation on those generators. -/
noncomputable def abelianQuotientMap {α : Type} (R : List (FreeGroup α)) :
    Multiplicative (FreeAbelianGroup α) →* Abelianization (PresentedGroup {r | r ∈ R}) :=
  (FreeAbelianGroup.lift (fun a => Additive.ofMul
    (Abelianization.of (PresentedGroup.of (rels := {r | r ∈ R}) a)))).toMultiplicativeLeft

theorem abelianQuotientMap_of {α : Type} (R : List (FreeGroup α)) (a : α) :
    abelianQuotientMap R (Multiplicative.ofAdd (FreeAbelianGroup.of a)) =
      Abelianization.of (PresentedGroup.of a) := by
  change Additive.toMul ((FreeAbelianGroup.lift (fun a => Additive.ofMul
    (Abelianization.of (PresentedGroup.of (rels := {r | r ∈ R}) a))))
      (FreeAbelianGroup.of a)) = _
  rw [FreeAbelianGroup.lift_apply_of]
  rfl

theorem abelianQuotientMap_surjective {α : Type} (R : List (FreeGroup α)) :
    Function.Surjective (abelianQuotientMap R) := by
  intro g
  obtain ⟨g, rfl⟩ := QuotientGroup.mk_surjective g
  have h : g ∈ (abelianQuotientMap R).range.comap Abelianization.of := by
    apply PresentedGroup.generated_by
    intro a
    exact ⟨Multiplicative.ofAdd (FreeAbelianGroup.of a), abelianQuotientMap_of R a⟩
  exact h

end Kourovka.MetabelianEnumeration.CofinalCover


==> anc/lean/Kourovka/Cofinality/CofinalRealization.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Cofinality.LatticePullback
import Kourovka.Modules.ModuleRealization
import Kourovka.Covers.CertifiedCover
import Kourovka.Modules.FiniteModuleGenerators

/-!
# Cofinal Realization

A tame finite Laurent module with its actual group extension gives the
finite ordinary covers in the enumeration.
-/

noncomputable section

set_option maxHeartbeats 50000
set_option autoImplicit false

namespace Kourovka.MetabelianEnumeration.CofinalCover

open FiniteCover CommutatorModule ModuleRealization ValuationModule SignedTameness
open TamenessCompactness

variable {k : ℕ} {E : Type} [Group E]
variable (π : E →* Multiplicative (Lattice k))

def kernelInclusion : Multiplicative (Additive π.ker) →* E where
  toFun m := m.toAdd.toMul.val
  map_one' := rfl
  map_mul' _ _ := rfl

theorem projection_orderedWord (t : Fin k → E)
    (ht : ∀ i, π (t i) = Multiplicative.ofAdd (Pi.single i 1)) (v : Lattice k) :
    π (orderedWord t v) = Multiplicative.ofAdd v := by
  rw [map_orderedWord]
  apply Multiplicative.toAdd.injective
  simp only [orderedWord, toAdd_list_sum, List.map_ofFn, ht,
    List.sum_ofFn, toAdd_zpow, toAdd_ofAdd, Function.comp_apply]
  funext i
  simp [Finset.sum_apply, Pi.single_apply]

theorem orderedWord_mem (t : Fin k → E) (K : Subgroup E) (ht : ∀ i, t i ∈ K)
    (v : Lattice k) : orderedWord t v ∈ K := by
  apply K.list_prod_mem
  intro x hx
  obtain ⟨i, rfl⟩ := List.mem_ofFn.mp hx
  exact K.zpow_mem (ht i) _

variable [IsMulCommutative π.ker]

theorem rightComm_eq_one_of_commute {G : Type} [Group G] (x y : G) (h : Commute x y) :
    rightComm x y = 1 := by
  have hh := commutatorElement_eq_one_iff_mul_comm.mpr h.inv_left.inv_right.eq
  simpa only [commutatorElement_def, inv_inv, rightComm] using hh

theorem laurent_action_compatible (hπ : Function.Surjective π) (t : Fin k → E)
    (ht : ∀ i, π (t i) = Multiplicative.ofAdd (Pi.single i 1)) :
    letI := laurentModule π hπ (MonoidHom.id (Multiplicative (Lattice k)))
    ActionCompatible (kernelInclusion π) t := by
  letI := laurentModule π hπ (MonoidHom.id (Multiplicative (Lattice k)))
  intro u m
  exact laurent_single_image π hπ (MonoidHom.id _) u (orderedWord t u)
    (projection_orderedWord π t ht u).symm m

section CompatibleAction

variable [Module (GroupRing (Lattice k)) (Additive π.ker)]

/-- Finite module generators together with lifts of a lattice basis generate
the actual extension group. -/
theorem closure_module_generators {a : ℕ} (t : Fin k → E)
    (ht : ∀ i, π (t i) = Multiplicative.ofAdd (Pi.single i 1))
    (hact : ActionCompatible (kernelInclusion π) t) (A : Fin a → Additive π.ker)
    (hA : Submodule.span (GroupRing (Lattice k)) (Set.range A) = ⊤) :
    Subgroup.closure (Set.range t ∪ Set.range (fun i => (A i).toMul.val)) = ⊤ := by
  let K := Subgroup.closure (Set.range t ∪ Set.range (fun i => (A i).toMul.val))
  have htK (i : Fin k) : t i ∈ K := Subgroup.subset_closure (Or.inl ⟨i, rfl⟩)
  let B : AddSubgroup (Additive π.ker) := (K.comap π.ker.subtype).toAddSubgroup
  have hsmul (r : GroupRing (Lattice k)) (m : Additive π.ker) (hm : m ∈ B) :
      r • m ∈ B := by
    rw [smul_as_sum]
    apply B.list_sum_mem
    intro n hn
    obtain ⟨u, _, rfl⟩ := List.mem_map.mp hn
    apply B.zsmul_mem
    change (kernelInclusion π) (Multiplicative.ofAdd
      ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m)) ∈ K
    rw [hact]
    exact K.mul_mem (K.mul_mem (K.inv_mem (orderedWord_mem t K htK u)) hm)
      (orderedWord_mem t K htK u)
  let V : Submodule (GroupRing (Lattice k)) (Additive π.ker) := {
    carrier := B
    zero_mem' := B.zero_mem
    add_mem' := B.add_mem
    smul_mem' := hsmul }
  have hspan : Submodule.span (GroupRing (Lattice k)) (Set.range A) ≤ V := by
    apply Submodule.span_le.mpr
    rintro _ ⟨i, rfl⟩
    exact Subgroup.subset_closure (Or.inr ⟨i, rfl⟩)
  have hker : π.ker ≤ K := by
    intro n hn
    exact hspan (by rw [hA]; exact Submodule.mem_top (x := Additive.ofMul ⟨n, hn⟩))
  apply top_unique
  intro g _
  let w := orderedWord t (π g).toAdd
  have hw : w ∈ K := orderedWord_mem t K htK _
  have hn : g * w⁻¹ ∈ π.ker := by
    change π (g * w⁻¹) = 1
    rw [map_mul, map_inv, projection_orderedWord π t ht]
    simp
  have h := K.mul_mem (hker hn) hw
  simpa only [mul_assoc, inv_mul_cancel, mul_one] using h

/-- A tame actual Laurent action produces finite cover data, including an
identity kernel generator so the kernel alphabet is always nonempty. The
same realization works at every radius. -/
theorem exists_cover_data_of_tame (t : Fin k → E)
    (ht : ∀ i, π (t i) = Multiplicative.ofAdd (Pi.single i 1))
    (hact : ActionCompatible (kernelInclusion π) t)
    [Module.Finite (GroupRing (Lattice k)) (Additive π.ker)]
    (htame : Tame (k := k) (Additive π.ker)) :
    ∃ a : ℕ, 1 ≤ a ∧ ∃ data : Datum k a,
      ConeVerifier.ConeCover (data.polynomials.map polynomialSupport) ∧
      ∀ radius : ℕ, ∃ f : FiniteCover.GroupOf data radius →* E, Function.Surjective f := by
  classical
  let c : Fin k × Fin k → Additive π.ker := fun ij => Additive.ofMul
    ⟨rightComm (t ij.1) (t ij.2), by
      change π (rightComm (t ij.1) (t ij.2)) = 1
      simp [rightComm, mul_comm, mul_assoc]⟩
  obtain ⟨a, ha, A, designated, hspan, hAd⟩ := finite_generators_with_designated c
  obtain ⟨ps, hps, hcone⟩ := finite_realizing_polynomials (kernelInclusion π) t hact htame
  let data : Datum k a := ⟨designated, ps⟩
  refine ⟨a, ha, data, hcone, ?_⟩
  intro radius
  have hr : Realizes data radius t (fun i => (A i).toMul.val) := {
    t_comm := by
      intro i j _
      rw [show data.designated i j = designated i j from rfl, hAd]
      rfl
    short_comm := by
      intro i j v _
      let n : π.ker := ⟨conjugate (A j).toMul.val (orderedWord t v), by
        change π (conjugate (A j).toMul.val (orderedWord t v)) = 1
        have hj : π (A j).toMul.val = 1 := (A j).toMul.property
        simp [conjugate, hj]⟩
      have h : rightComm (A i).toMul n = 1 :=
        rightComm_eq_one_of_commute _ _ (mul_comm _ _)
      exact congrArg Subtype.val h
    polynomial := by
      intro i p hp
      exact hps p hp (A i) }
  exact ⟨realizationHom data radius t (fun i => (A i).toMul.val) hr,
    realizationHom_surjective data radius t (fun i => (A i).toMul.val) hr
      (closure_module_generators π t ht hact A hspan)⟩

end CompatibleAction

theorem exists_tame_cover_data (hπ : Function.Surjective π) :
    letI := laurentModule π hπ (MonoidHom.id (Multiplicative (Lattice k)))
    Module.Finite (GroupRing (Lattice k)) (Additive π.ker) →
    Tame (k := k) (Additive π.ker) →
    ∃ a : ℕ, 1 ≤ a ∧ ∃ data : Datum k a,
      ConeVerifier.ConeCover (data.polynomials.map polynomialSupport) ∧
      ∀ radius : ℕ, ∃ f : FiniteCover.GroupOf data radius →* E, Function.Surjective f := by
  classical
  letI := laurentModule π hπ (MonoidHom.id (Multiplicative (Lattice k)))
  intro hfinite htame
  letI := hfinite
  choose t ht using (fun i : Fin k => hπ (Multiplicative.ofAdd (Pi.single i 1)))
  exact exists_cover_data_of_tame π t ht (laurent_action_compatible π hπ t ht) htame

end Kourovka.MetabelianEnumeration.CofinalCover


==> anc/lean/Kourovka/Cofinality/Cofinality.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Cofinality.CofinalRealization
import Kourovka.Halfspaces.BieriStrebelNecessity

/-!
# Cofinality

Every actual finitely presented metabelian group is a quotient of one of
the finite ordinary cover presentations, at every selected radius.
-/

noncomputable section

set_option autoImplicit false

namespace Kourovka.MetabelianEnumeration.CofinalCover

open FiniteCover CommutatorModule ValuationModule SignedTameness
open TamenessCompactness

/-- Cofinality of the concrete finite-cover family. The lattice rank is the
original number of generators and the kernel alphabet is nonempty. Neither
tameness nor any presentation theorem is assumed in the conclusion. -/
theorem finite_presentation_cover_cofinal {k : ℕ} (R : List (FreeGroup (Fin k)))
    (hG : Metabelian (PresentedGroup (CentralExtension.relSet R))) :
    ∃ a : ℕ, 1 ≤ a ∧ ∃ data : Datum k a,
      ConeVerifier.ConeCover (data.polynomials.map polynomialSupport) ∧
      ∀ radius : ℕ, ∃ f : FiniteCover.GroupOf data radius →*
        PresentedGroup (CentralExtension.relSet R), Function.Surjective f := by
  classical
  -- Replace the abelian quotient by a free abelian lattice via a central pullback.
  let π := latticeProjection R
  have hπ : Function.Surjective π := latticeProjection_surjective R
  letI := lattice_kernel_commutative R hG
  letI := laurentModule π hπ (MonoidHom.id (Multiplicative (Lattice k)))
  -- Finite normal generation gives a finitely generated Laurent module.
  have hf : Module.Finite (GroupRing (Lattice k)) (Additive π.ker) :=
    lattice_kernel_finite_module R hG
  obtain ⟨n, S, ⟨e⟩⟩ := abelian_pullback_finitely_presented_on_fin R
  -- Finite presentation forces the directional finiteness used by Bieri-Strebel.
  have ht : Tame (k := k) (Additive π.ker) :=
    BieriStrebelNecessity.tame_of_finite_presentation (CentralExtension.relSet S)
      (List.finite_toSet S) e π hπ hf
  -- Extract finitely many Laurent relations whose supports cover all directions.
  obtain ⟨a, ha, data, hcone, hmaps⟩ := exists_tame_cover_data π hπ hf ht
  refine ⟨a, ha, data, hcone, ?_⟩
  intro radius
  obtain ⟨f, hsurj⟩ := hmaps radius
  -- Compose with the pullback projection to recover the original group.
  exact ⟨(first Abelianization.of (abelianQuotientMap R)).comp f,
    (first_surjective _ _ (abelianQuotientMap_surjective R)).comp hsurj⟩

end Kourovka.MetabelianEnumeration.CofinalCover


==> anc/lean/Kourovka/Cofinality/LatticePullback.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.KernelGenerators
import Kourovka.Modules.LaurentAction
import Kourovka.Covers.FiniteCover

/-!
# Lattice Pullback

The central pullback, with its quotient expressed as the manuscript's
integer lattice. Its finite presentation and finite Laurent module are actual
constructions, independent of the tameness theorem.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.CofinalCover

open FiniteCover CommutatorModule

def freeAbelianLatticeEquiv (k : ℕ) : FreeAbelianGroup (Fin k) ≃+ Lattice k :=
  (FreeAbelianGroup.equivFinsupp (Fin k)).trans
    (Finsupp.linearEquivFunOnFinite ℤ ℤ (Fin k)).toAddEquiv

def latticeProjection {k : ℕ} (R : List (FreeGroup (Fin k))) :
    pullback Abelianization.of (abelianQuotientMap R) →* Multiplicative (Lattice k) :=
  (freeAbelianLatticeEquiv k).toMultiplicative.toMonoidHom.comp
    (second Abelianization.of (abelianQuotientMap R))

theorem latticeProjection_surjective {k : ℕ} (R : List (FreeGroup (Fin k))) :
    Function.Surjective (latticeProjection R) :=
  (freeAbelianLatticeEquiv k).toMultiplicative.surjective.comp
    (second_surjective _ _ (fun x => QuotientGroup.mk_surjective x))

def latticeKernelEquiv {k : ℕ} (R : List (FreeGroup (Fin k))) :
    (latticeProjection R).ker ≃*
      (second Abelianization.of (abelianQuotientMap R)).ker where
  toFun x := ⟨x.val, by
    apply (freeAbelianLatticeEquiv k).toMultiplicative.injective
    simpa only [map_one] using x.property⟩
  invFun x := ⟨x.val, by
    change (freeAbelianLatticeEquiv k).toMultiplicative
      (second Abelianization.of (abelianQuotientMap R) x.val) = 1
    rw [show second Abelianization.of (abelianQuotientMap R) x.val = 1 from x.property,
      map_one]⟩
  left_inv _ := rfl
  right_inv _ := rfl
  map_mul' _ _ := rfl

theorem lattice_kernel_commutative {k : ℕ} (R : List (FreeGroup (Fin k)))
    (hG : Metabelian (PresentedGroup (CentralExtension.relSet R))) :
    IsMulCommutative (latticeProjection R).ker := by
  letI := abelian_kernel_commutative hG
  letI := pullback_second_kernel_commutative Abelianization.of (abelianQuotientMap R)
  let e := latticeKernelEquiv R
  refine ⟨⟨fun x y => e.injective ?_⟩⟩
  rw [map_mul, map_mul]
  exact mul_comm _ _

theorem lattice_kernel_finite_normal_generators {k : ℕ} (R : List (FreeGroup (Fin k))) :
    ∃ s : Finset (latticeProjection R).ker,
      Subgroup.normalClosure (Subtype.val '' (s : Set (latticeProjection R).ker)) =
        (latticeProjection R).ker := by
  let e := (latticeKernelEquiv R).trans
    (secondKernelEquiv Abelianization.of (abelianQuotientMap R))
  apply finite_normal_generators_of_kernel_equiv
    (first Abelianization.of (abelianQuotientMap R))
    (first_surjective _ _ (abelianQuotientMap_surjective R)) _
    (Abelianization.of (G := PresentedGroup (CentralExtension.relSet R))).ker e
  · intro x
    rfl
  · rw [Abelianization.ker_of]
    exact commutator_finite_normal_generators R

theorem lattice_kernel_finite_module {k : ℕ} (R : List (FreeGroup (Fin k)))
    (hG : Metabelian (PresentedGroup (CentralExtension.relSet R))) :
    letI := lattice_kernel_commutative R hG
    letI := laurentModule (latticeProjection R) (latticeProjection_surjective R)
      (MonoidHom.id (Multiplicative (Lattice k)))
    Module.Finite (AddMonoidAlgebra ℤ (Lattice k)) (Additive (latticeProjection R).ker) := by
  letI := lattice_kernel_commutative R hG
  obtain ⟨s, hs⟩ := lattice_kernel_finite_normal_generators R
  exact laurent_finite_of_normal_generators (latticeProjection R)
    (latticeProjection_surjective R) (MonoidHom.id (Multiplicative (Lattice k)))
    Function.surjective_id s hs

end Kourovka.MetabelianEnumeration.CofinalCover


==> anc/lean/Kourovka/Collection/Collection.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.FiniteCover
import Mathlib.Algebra.Group.Conj
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.GroupTheory.Subgroup.Centralizer

/-!
# Collection

Collection identities for the Bieri–Strebel finite presentations.
The local reordering argument retains the literal order of every conjugating
word; commutation is used only at lattice points within the specified budget.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover.Collection

variable {G : Type*} [Group G]

@[simp] theorem conjugate_one (x : G) : conjugate x 1 = x := by simp [conjugate]

theorem conjugate_mul (x u v : G) :
    conjugate x (u * v) = conjugate (conjugate x u) v := by
  simp [conjugate, mul_assoc]

theorem conjugate_eq_self {x c : G} (h : Commute c x) : conjugate x c = x := by
  rw [conjugate, mul_assoc, ← h.eq, inv_mul_cancel_left]

theorem rightComm_eq_one_iff (x y : G) : rightComm x y = 1 ↔ Commute x y := by
  constructor
  · intro h
    change x * y = y * x
    have hh := congrArg (fun z => y * x * z) h
    simpa [rightComm, mul_assoc] using hh
  · intro h
    change x⁻¹ * y⁻¹ * x * y = 1
    rw [mul_assoc, mul_assoc, h.eq]
    group

theorem conjugate_pow_mul (x t c : G) (n : ℕ)
    (h : ∀ r : ℕ, r ≤ n → Commute c (conjugate x (t ^ r))) :
    conjugate x ((t * c) ^ n) = conjugate x (t ^ n) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hn := ih (fun r hr => h r (hr.trans (Nat.le_succ n)))
    calc
      conjugate x ((t * c) ^ (n + 1)) =
          conjugate (conjugate x (t ^ n)) (t * c) := by
        rw [pow_succ, conjugate_mul, hn]
      _ = conjugate (conjugate x (t ^ (n + 1))) c := by
        simp only [pow_succ, conjugate_mul]
      _ = conjugate x (t ^ (n + 1)) := conjugate_eq_self (h (n + 1) le_rfl)

theorem conjugate_inv_pow_mul (x t c : G) (n : ℕ)
    (h : ∀ r : ℕ, r ≤ n → Commute c (conjugate x (t⁻¹ ^ r))) :
    conjugate x ((t * c)⁻¹ ^ n) = conjugate x (t⁻¹ ^ n) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hn := ih (fun r hr => h r (hr.trans (Nat.le_succ n)))
    calc
      conjugate x ((t * c)⁻¹ ^ (n + 1)) =
          conjugate (conjugate x (t⁻¹ ^ n)) (c⁻¹ * t⁻¹) := by
        rw [pow_succ, conjugate_mul, hn, mul_inv_rev]
      _ = conjugate (conjugate x (t⁻¹ ^ n)) t⁻¹ := by
        rw [conjugate_mul, conjugate_eq_self (h n (Nat.le_succ n)).inv_left]
      _ = conjugate x (t⁻¹ ^ (n + 1)) := by rw [pow_succ, conjugate_mul]

theorem conjugate_zpow_mul (x t c : G) (m : ℤ)
    (h : ∀ r : ℤ, |r| ≤ |m| → Commute c (conjugate x (t ^ r))) :
    conjugate x ((t * c) ^ m) = conjugate x (t ^ m) := by
  cases m with
  | ofNat n =>
    simp only [Int.ofNat_eq_coe, zpow_natCast]
    apply conjugate_pow_mul
    intro r hr
    simpa using h (r : ℤ) (by simpa using (show (r : ℤ) ≤ n by exact_mod_cast hr))
  | negSucc n =>
    simp only [zpow_negSucc, ← inv_pow]
    apply conjugate_inv_pow_mul
    intro r hr
    have hb : |-(r : ℤ)| ≤ |Int.negSucc n| := by
      simpa only [abs_neg, Int.abs_natCast, Int.negSucc_eq, abs_neg] using
        (show (r : ℤ) ≤ n + 1 by exact_mod_cast hr)
    simpa only [zpow_neg, zpow_natCast, inv_pow] using h (-(r : ℤ)) hb

theorem orderedWord_snoc {k : ℕ} (t : Fin (k + 1) → G) (v : Lattice (k + 1)) :
    orderedWord t v = orderedWord (fun i => t i.castSucc) (fun i => v i.castSucc) *
      t (Fin.last k) ^ v (Fin.last k) := by
  simp only [orderedWord, List.ofFn_succ', List.prod_concat]

def raise {k : ℕ} (v : Lattice k) (i : Fin k) : Lattice k :=
  Function.update v i (v i + 1)

@[simp] theorem raise_snoc_castSucc {k : ℕ} (v : Lattice k) (m : ℤ) (i : Fin k) :
    raise (Fin.snoc v m) i.castSucc = Fin.snoc (raise v i) m := by
  simp only [raise, Fin.snoc_castSucc, Fin.snoc_update]

@[simp] theorem raise_snoc_last {k : ℕ} (v : Lattice k) (m : ℤ) :
    raise (Fin.snoc v m) (Fin.last k) = Fin.snoc v (m + 1) := by
  simp only [raise, Fin.snoc_last, Fin.update_snoc_last]

/-- Euclidean balls and the entire lattice are solid in this sense. -/
def Solid {k : ℕ} (B : Set (Lattice k)) : Prop :=
  ∀ v w, w ∈ B → (∀ i, |v i| ≤ |w i|) → v ∈ B

def prefixBudget {k : ℕ} (B : Set (Lattice (k + 1))) : Set (Lattice k) :=
  {v | Fin.snoc v 0 ∈ B}

theorem prefixBudget_solid {k : ℕ} {B : Set (Lattice (k + 1))} (hB : Solid B) :
    Solid (prefixBudget B) := by
  intro v w hw h
  apply hB _ _ hw
  intro i
  cases i using Fin.lastCases <;> simp [h]

theorem prefix_mem {k : ℕ} {B : Set (Lattice (k + 1))} (hB : Solid B)
    {v : Lattice k} {m : ℤ} (hv : Fin.snoc v m ∈ B) : v ∈ prefixBudget B := by
  apply hB _ _ hv
  intro i
  cases i using Fin.lastCases <;> simp

theorem snoc_mem_of_abs_le {k : ℕ} {B : Set (Lattice (k + 1))} (hB : Solid B)
    {v : Lattice k} {m r : ℤ} (hv : Fin.snoc v m ∈ B) (hr : |r| ≤ |m|) :
    Fin.snoc v r ∈ B := by
  apply hB _ _ hv
  intro i
  cases i using Fin.lastCases <;> simp [hr]

/-- Insert one positive generator into an ordered conjugating word. Only
the original and final lattice points and their coordinatewise sub-boxes
are used by the proof. -/
theorem ordered_insert {a : ℕ} (A : Fin a → G) :
    ∀ {k : ℕ} (t : Fin k → G) (designated : Fin k → Fin k → Fin a)
      (B : Set (Lattice k)),
      Solid B →
      (∀ i j, i < j → rightComm (t i) (t j) = A (designated i j)) →
      (∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v))) →
      ∀ p v i, v ∈ B → raise v i ∈ B →
        conjugate (A p) (orderedWord t v * t i) =
          conjugate (A p) (orderedWord t (raise v i)) := by
  intro k
  induction k with
  | zero =>
    intro t designated B hB ht hshort p v i
    exact Fin.elim0 i
  | succ k ih =>
    intro t designated B hB ht hshort p v i hv hvi
    obtain ⟨⟨m, w⟩, rfl⟩ := (Fin.snocEquiv (fun _ : Fin (k + 1) => ℤ)).surjective v
    change Fin.snoc w m ∈ B at hv
    change raise (Fin.snoc w m) i ∈ B at hvi
    change conjugate (A p) (orderedWord t (Fin.snoc w m) * t i) =
      conjugate (A p) (orderedWord t (raise (Fin.snoc w m) i))
    revert hvi
    refine Fin.lastCases ?_ (fun i => ?_) i
    · intro hvi
      simp only [raise_snoc_last, orderedWord_snoc, Fin.snoc_castSucc, Fin.snoc_last]
      rw [mul_assoc, ← zpow_add_one]
    · intro hvi
      rw [raise_snoc_castSucc] at hvi ⊢
      let t' : Fin k → G := fun j => t j.castSucc
      let d' : Fin k → Fin k → Fin a := fun j l => designated j.castSucc l.castSucc
      have ht' : ∀ j l, j < l → rightComm (t' j) (t' l) = A (d' j l) := by
        intro j l hjl
        exact ht j.castSucc l.castSucc hjl
      have hs' : ∀ b c v, v ∈ prefixBudget B →
          Commute (A b) (conjugate (A c) (orderedWord t' v)) := by
        intro b c v hv
        simpa [orderedWord_snoc, t'] using hshort b c (Fin.snoc v 0) hv
      have hi := ih t' d' (prefixBudget B) (prefixBudget_solid hB) ht' hs' p w i
        (prefix_mem hB hv) (prefix_mem hB hvi)
      let s := t i.castSucc
      let b := t (Fin.last k)
      let c := A (designated i.castSucc (Fin.last k))
      have hc : rightComm s b = c := ht i.castSucc (Fin.last k) i.castSucc_lt_last
      have hbc : b * c⁻¹ = s⁻¹ * b * s := by
        rw [← hc, rightComm]
        group
      have hp : b ^ m * s = s * (b * c⁻¹) ^ m := by
        rw [hbc]
        have hz : (s⁻¹ * b * s) ^ m = s⁻¹ * b ^ m * s := by
          simpa using (conj_zpow (a := s⁻¹) (b := b) (i := m))
        rw [hz]
        group
      have horbit : ∀ r : ℤ, |r| ≤ |m| →
          Commute c⁻¹ (conjugate (conjugate (A p) (orderedWord t' (raise w i))) (b ^ r)) := by
        intro r hr
        have hs := hshort (designated i.castSucc (Fin.last k)) p
          (Fin.snoc (raise w i) r) (snoc_mem_of_abs_le hB hvi hr)
        simpa only [orderedWord_snoc, Fin.snoc_castSucc, Fin.snoc_last,
          conjugate_mul] using hs.inv_left
      simp only [orderedWord_snoc, Fin.snoc_castSucc, Fin.snoc_last]
      change conjugate (A p) ((orderedWord t' w * b ^ m) * s) =
        conjugate (A p) (orderedWord t' (raise w i) * b ^ m)
      rw [mul_assoc, hp, ← mul_assoc, conjugate_mul, hi]
      rw [conjugate_zpow_mul _ b c⁻¹ m horbit, conjugate_mul]

def lower {k : ℕ} (v : Lattice k) (i : Fin k) : Lattice k :=
  Function.update v i (v i - 1)

@[simp] theorem raise_lower {k : ℕ} (v : Lattice k) (i : Fin k) :
    raise (lower v i) i = v := by
  ext j
  by_cases h : j = i
  · subst j; simp [raise, lower]
  · simp [raise, lower, h]

theorem ordered_insert_inv {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hshort : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p : Fin a) (v : Lattice k) (i : Fin k) (hv : v ∈ B) (hvi : lower v i ∈ B) :
    conjugate (A p) (orderedWord t v * (t i)⁻¹) =
      conjugate (A p) (orderedWord t (lower v i)) := by
  have hi := ordered_insert A t designated B hB ht hshort p (lower v i) i hvi
    (by simpa using hv)
  rw [raise_lower] at hi
  calc
    conjugate (A p) (orderedWord t v * (t i)⁻¹) =
        conjugate (conjugate (A p) (orderedWord t v)) (t i)⁻¹ := conjugate_mul _ _ _
    _ = conjugate (conjugate (A p) (orderedWord t (lower v i) * t i)) (t i)⁻¹ := by
      rw [hi]
    _ = conjugate (A p) (orderedWord t (lower v i)) := by
      rw [← conjugate_mul]
      simp

def OrderedOrbit {a k : ℕ} (A : Fin a → G) (t : Fin k → G) : Set G :=
  {x | ∃ p v, x = conjugate (A p) (orderedWord t v)}

theorem conjugate_closure_mem (S : Set G) (g : G)
    (h : ∀ x ∈ S, conjugate x g ∈ Subgroup.closure S) :
    ∀ x ∈ Subgroup.closure S, conjugate x g ∈ Subgroup.closure S := by
  have hle : Subgroup.closure S ≤ (Subgroup.closure S).comap (MulAut.conj g⁻¹).toMonoidHom := by
    apply (Subgroup.closure_le _).mpr
    intro x hx
    simpa [Subgroup.mem_comap, MulAut.conj_apply, conjugate] using h x hx
  intro x hx
  simpa [Subgroup.mem_comap, MulAut.conj_apply, conjugate] using hle hx

theorem mem_normalizer_of_conjugate {H : Subgroup G} {g : G}
    (hg : ∀ x ∈ H, conjugate x g ∈ H)
    (hi : ∀ x ∈ H, conjugate x g⁻¹ ∈ H) : g ∈ H.normalizer := by
  rw [Subgroup.mem_normalizer_iff'']
  intro x
  constructor
  · exact hg x
  · intro hx
    have hh := hi (conjugate x g) hx
    simpa [conjugate, mul_assoc] using hh

/-- Infinite-radius collection: ordered commutation at every lattice
point suffices to make the full normal closure of the A-generators abelian. -/
theorem normalClosure_abelian {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hshort : ∀ p q v, Commute (A p) (conjugate (A q) (orderedWord t v)))
    (hgen : Subgroup.closure (Set.range t ∪ Set.range A) = ⊤) :
    ∀ x ∈ Subgroup.normalClosure (Set.range A),
      ∀ y ∈ Subgroup.normalClosure (Set.range A), Commute x y := by
  let S := OrderedOrbit A t
  let H := Subgroup.closure S
  have hsolid : Solid (Set.univ : Set (Lattice k)) := fun _ _ _ _ => trivial
  have hs : ∀ p q v, v ∈ (Set.univ : Set (Lattice k)) →
      Commute (A p) (conjugate (A q) (orderedWord t v)) := fun p q v _ => hshort p q v
  have hT : ∀ i, t i ∈ H.normalizer := by
    intro i
    apply mem_normalizer_of_conjugate
    · apply conjugate_closure_mem
      rintro x ⟨p, v, rfl⟩
      apply Subgroup.subset_closure
      refine ⟨p, raise v i, ?_⟩
      rw [← conjugate_mul]
      exact ordered_insert A t designated Set.univ hsolid ht hs p v i trivial trivial
    · apply conjugate_closure_mem
      rintro x ⟨p, v, rfl⟩
      apply Subgroup.subset_closure
      refine ⟨p, lower v i, ?_⟩
      rw [← conjugate_mul]
      exact ordered_insert_inv A t designated Set.univ hsolid ht hs p v i trivial trivial
  have hAN : ∀ p, A p ∈ H.normalizer := by
    intro p
    apply mem_normalizer_of_conjugate
    · apply conjugate_closure_mem
      rintro x ⟨q, v, rfl⟩
      rw [conjugate_eq_self (hshort p q v)]
      exact Subgroup.subset_closure ⟨q, v, rfl⟩
    · apply conjugate_closure_mem
      rintro x ⟨q, v, rfl⟩
      rw [conjugate_eq_self (hshort p q v).inv_left]
      exact Subgroup.subset_closure ⟨q, v, rfl⟩
  have hn : H.normalizer = ⊤ := by
    apply top_unique
    rw [← hgen]
    apply (Subgroup.closure_le _).mpr
    rintro x (⟨i, rfl⟩ | ⟨p, rfl⟩)
    · exact hT i
    · exact hAN p
  letI : H.Normal := Subgroup.normalizer_eq_top_iff.mp hn
  have hA : Set.range A ⊆ H := by
    rintro x ⟨p, rfl⟩
    apply Subgroup.subset_closure
    refine ⟨p, 0, ?_⟩
    simp [orderedWord]
  have hNH : Subgroup.normalClosure (Set.range A) ≤ H :=
    Subgroup.normalClosure_le_normal hA
  have hHC : H ≤ Subgroup.centralizer (Set.range A) := by
    apply (Subgroup.closure_le _).mpr
    rintro x ⟨q, v, rfl⟩ p ⟨p, rfl⟩
    exact (hshort p q v).eq
  have hAC : Set.range A ⊆ Subgroup.centralizer (H : Set G) := by
    rintro x ⟨p, rfl⟩ y hy
    exact (hHC hy (A p) ⟨p, rfl⟩).symm
  have hNC : Subgroup.normalClosure (Set.range A) ≤ Subgroup.centralizer (H : Set G) :=
    Subgroup.normalClosure_le_normal hAC
  intro x hx y hy
  exact (hNC hx y (hNH hy)).symm

end Kourovka.MetabelianEnumeration.FiniteCover.Collection


==> anc/lean/Kourovka/Collection/CollectionFinite.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Collection.Collection

/-!
# Collection Finite

Finite-budget collection. A block may be traversed whenever both
endpoints belong to a coordinatewise solid lattice set.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover.Collection

variable {G : Type*} [Group G]

def shift {k : ℕ} (v : Lattice k) (i : Fin k) (m : ℤ) : Lattice k :=
  Function.update v i (v i + m)

@[simp] theorem shift_zero {k : ℕ} (v : Lattice k) (i : Fin k) : shift v i 0 = v := by
  simp [shift]

@[simp] theorem raise_shift {k : ℕ} (v : Lattice k) (i : Fin k) (m : ℤ) :
    raise (shift v i m) i = shift v i (m + 1) := by
  simp [raise, shift, add_assoc]

@[simp] theorem lower_shift {k : ℕ} (v : Lattice k) (i : Fin k) (m : ℤ) :
    lower (shift v i m) i = shift v i (m - 1) := by
  simp [lower, shift, sub_eq_add_neg, add_assoc]

theorem shift_mem_interval {k : ℕ} {B : Set (Lattice k)} (hB : Solid B)
    (v : Lattice k) (i : Fin k) (m r : ℤ) (hv : v ∈ B) (hm : shift v i m ∈ B)
    (hr : min 0 m ≤ r) (hr' : r ≤ max 0 m) : shift v i r ∈ B := by
  have habs : |v i + r| ≤ max |v i| |v i + m| := by
    apply abs_le.mpr
    have h0 := le_max_left |v i| |v i + m|
    have h1 := le_max_right |v i| |v i + m|
    have h2 := le_abs_self (v i)
    have h3 := neg_abs_le (v i)
    have h4 := le_abs_self (v i + m)
    have h5 := neg_abs_le (v i + m)
    by_cases h : 0 ≤ m
    · simp only [min_eq_left h, max_eq_right h] at hr hr'
      constructor <;> omega
    · have h : m ≤ 0 := by omega
      simp only [min_eq_right h, max_eq_left h] at hr hr'
      constructor <;> omega
  by_cases h : |v i + m| ≤ |v i|
  · apply hB _ _ hv
    intro j
    by_cases hj : j = i
    · subst j
      simpa [shift, max_eq_left h] using habs
    · simp [shift, hj]
  · have h : |v i| ≤ |v i + m| := by omega
    apply hB _ _ hm
    intro j
    by_cases hj : j = i
    · subst j
      simpa [shift, max_eq_right h] using habs
    · simp [shift, hj]

section Blocks

variable {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
  (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
  (hB : Solid B)
  (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
  (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))

include hB ht hs

theorem ordered_append_pow (p : Fin a) (v : Lattice k) (i : Fin k) (n : ℕ)
    (h : ∀ r : ℕ, r ≤ n → shift v i r ∈ B) :
    conjugate (A p) (orderedWord t v * t i ^ n) =
      conjugate (A p) (orderedWord t (shift v i n)) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hn := ih (fun r hr => h r (hr.trans (Nat.le_succ n)))
    calc
      conjugate (A p) (orderedWord t v * t i ^ (n + 1)) =
          conjugate (conjugate (A p) (orderedWord t v * t i ^ n)) (t i) := by
        rw [pow_succ, ← mul_assoc, conjugate_mul]
      _ = conjugate (A p) (orderedWord t (shift v i n) * t i) := by
        rw [hn, conjugate_mul]
      _ = conjugate (A p) (orderedWord t (shift v i (n + 1 : ℕ))) := by
        have hi := ordered_insert A t designated B hB ht hs p (shift v i n) i
          (h n (Nat.le_succ n)) (by simpa using h (n + 1) le_rfl)
        simpa using hi

theorem ordered_append_inv_pow (p : Fin a) (v : Lattice k) (i : Fin k) (n : ℕ)
    (h : ∀ r : ℕ, r ≤ n → shift v i (-(r : ℤ)) ∈ B) :
    conjugate (A p) (orderedWord t v * (t i)⁻¹ ^ n) =
      conjugate (A p) (orderedWord t (shift v i (-(n : ℤ)))) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hn := ih (fun r hr => h r (hr.trans (Nat.le_succ n)))
    calc
      conjugate (A p) (orderedWord t v * (t i)⁻¹ ^ (n + 1)) =
          conjugate (conjugate (A p) (orderedWord t v * (t i)⁻¹ ^ n)) (t i)⁻¹ := by
        rw [pow_succ, ← mul_assoc, conjugate_mul]
      _ = conjugate (A p) (orderedWord t (shift v i (-(n : ℤ))) * (t i)⁻¹) := by
        rw [hn, conjugate_mul]
      _ = conjugate (A p) (orderedWord t (shift v i (-((n + 1 : ℕ) : ℤ)))) := by
        have hi := ordered_insert_inv A t designated B hB ht hs p (shift v i (-(n : ℤ))) i
          (h n (Nat.le_succ n)) (by simpa [sub_eq_add_neg, neg_add, add_comm] using h (n + 1) le_rfl)
        simpa [sub_eq_add_neg, neg_add, add_comm] using hi

/-- Arbitrarily long positive or negative powers can be inserted if the
two endpoints remain within the budget. -/
theorem ordered_append_zpow (p : Fin a) (v : Lattice k) (i : Fin k) (m : ℤ)
    (hv : v ∈ B) (hm : shift v i m ∈ B) :
    conjugate (A p) (orderedWord t v * t i ^ m) =
      conjugate (A p) (orderedWord t (shift v i m)) := by
  cases m with
  | ofNat n =>
    simp only [Int.ofNat_eq_coe, zpow_natCast]
    apply ordered_append_pow A t designated B hB ht hs
    intro r hr
    apply shift_mem_interval hB v i (n : ℤ) r hv hm
    · simp
    · simpa using (show (r : ℤ) ≤ n by exact_mod_cast hr)
  | negSucc n =>
    simp only [zpow_negSucc, ← inv_pow]
    apply ordered_append_inv_pow A t designated B hB ht hs
    intro r hr
    have hm' : shift v i (-((n + 1 : ℕ) : ℤ)) ∈ B := by simpa [Int.negSucc_eq] using hm
    apply shift_mem_interval hB v i (-((n + 1 : ℕ) : ℤ)) (-(r : ℤ)) hv hm'
    · have hr' : (r : ℤ) ≤ n + 1 := by exact_mod_cast hr
      simp only [Nat.cast_add, Nat.cast_one]
      omega
    · simp

end Blocks

def blockWord {k : ℕ} (t : Fin k → G) (w : Lattice k) (l : List (Fin k)) : G :=
  (l.map fun i => t i ^ w i).prod

def shiftList {k : ℕ} (v w : Lattice k) (l : List (Fin k)) : Lattice k :=
  fun i => v i + if i ∈ l then w i else 0

@[simp] theorem shiftList_nil {k : ℕ} (v w : Lattice k) : shiftList v w [] = v := by
  ext i; simp [shiftList]

theorem shiftList_cons {k : ℕ} (v w : Lattice k) (i : Fin k) (l : List (Fin k))
    (hi : i ∉ l) : shiftList (shift v i (w i)) w l = shiftList v w (i :: l) := by
  ext j
  by_cases hj : j = i
  · subst j; simp [shiftList, shift, hi]
  · simp [shiftList, shift, hj]

@[simp] theorem blockWord_finRange {k : ℕ} (t : Fin k → G) (w : Lattice k) :
    blockWord t w (List.finRange k) = orderedWord t w := by
  simp [blockWord, orderedWord, List.ofFn_eq_map]

@[simp] theorem shiftList_finRange {k : ℕ} (v w : Lattice k) :
    shiftList v w (List.finRange k) = v + w := by
  ext i; simp [shiftList]

/-- Collect any semi-ordered block sequence whose entire coordinate box
lies in the budget. The block order is arbitrary. -/
theorem collect_blocks {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p : Fin a) (v w : Lattice k) (l : List (Fin k)) (hl : l.Nodup)
    (d : Lattice k) (hd : d ∈ B)
    (hv : ∀ i, |v i| ≤ |d i|) (hend : ∀ i, |shiftList v w l i| ≤ |d i|) :
    conjugate (A p) (orderedWord t v * blockWord t w l) =
      conjugate (A p) (orderedWord t (shiftList v w l)) := by
  induction l generalizing v with
  | nil => simp [blockWord]
  | cons i l ih =>
    have hi : i ∉ l := (List.nodup_cons.mp hl).1
    have hl' : l.Nodup := (List.nodup_cons.mp hl).2
    have hmid : ∀ j, |shift v i (w i) j| ≤ |d j| := by
      intro j
      by_cases hj : j = i
      · subst j
        simpa [shift, shiftList] using hend i
      · simpa [shift, hj] using hv j
    have hstartB := hB v d hd hv
    have hmidB := hB (shift v i (w i)) d hd hmid
    have htail := ih (shift v i (w i)) hl' hmid (by simpa [shiftList_cons v w i l hi] using hend)
    calc
      conjugate (A p) (orderedWord t v * blockWord t w (i :: l)) =
          conjugate (conjugate (A p) (orderedWord t v * t i ^ w i)) (blockWord t w l) := by
        simp only [blockWord, List.map_cons, List.prod_cons]
        rw [← mul_assoc, conjugate_mul]
      _ = conjugate (conjugate (A p) (orderedWord t (shift v i (w i)))) (blockWord t w l) := by
        rw [ordered_append_zpow A t designated B hB ht hs p v i (w i) hstartB hmidB]
      _ = conjugate (A p) (orderedWord t (shiftList (shift v i (w i)) w l)) := by
        rw [← conjugate_mul]
        exact htail
      _ = conjugate (A p) (orderedWord t (shiftList v w (i :: l))) := by
        rw [shiftList_cons v w i l hi]

theorem collect_ordered_box {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p : Fin a) (v w d : Lattice k) (hd : d ∈ B)
    (hv : ∀ i, |v i| ≤ |d i|) (hend : ∀ i, |v i + w i| ≤ |d i|) :
    conjugate (A p) (orderedWord t v * orderedWord t w) =
      conjugate (A p) (orderedWord t (v + w)) := by
  simpa using collect_blocks A t designated B hB ht hs p v w (List.finRange k)
    (List.nodup_finRange k) d hd hv (by simpa using hend)

@[simp] theorem orderedWord_zero {k : ℕ} (t : Fin k → G) : orderedWord t (0 : Lattice k) = 1 := by
  simp [orderedWord]

theorem blockWord_inverse {k : ℕ} (t : Fin k → G) (w : Lattice k) (l : List (Fin k)) :
    (blockWord t w l)⁻¹ = blockWord t (-w) l.reverse := by
  simp [blockWord, List.prod_inv_reverse, List.map_reverse, List.map_map, Function.comp_def]

theorem collect_ordered_inverse_box {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p : Fin a) (v w d : Lattice k) (hd : d ∈ B)
    (hv : ∀ i, |v i| ≤ |d i|) (hend : ∀ i, |v i - w i| ≤ |d i|) :
    conjugate (A p) (orderedWord t v * (orderedWord t w)⁻¹) =
      conjugate (A p) (orderedWord t (v - w)) := by
  have he : shiftList v (-w) (List.finRange k).reverse = v - w := by
    ext i
    simp [shiftList, sub_eq_add_neg]
  have hw : blockWord t (-w) (List.finRange k).reverse = (orderedWord t w)⁻¹ := by
    rw [← blockWord_inverse, blockWord_finRange]
  have h := collect_blocks A t designated B hB ht hs p v (-w) (List.finRange k).reverse
    (by simpa using List.nodup_finRange k) d hd hv (by simpa [he] using hend)
  simpa [he, hw] using h

theorem commute_conjugate_iff (a b w : G) :
    Commute a (conjugate b w) ↔ Commute (conjugate a w⁻¹) b := by
  constructor
  · intro h
    simpa [conjugate, MulAut.conj_apply, mul_assoc] using h.map (MulAut.conj w).toMonoidHom
  · intro h
    simpa [conjugate, MulAut.conj_apply, mul_assoc] using h.map (MulAut.conj w⁻¹).toMonoidHom

/-- Collection inside a commutator when both exponent vectors and their
sum lie within the budget. The proof moves shrinking coordinates first. -/
theorem collection_three_points {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p q : Fin a) (x y : Lattice k) (hx : x ∈ B) (hy : y ∈ B) (hxy : x + y ∈ B) :
    Commute (A p) (conjugate (A q) (orderedWord t x * orderedWord t y)) := by
  let c : Lattice k := fun i => if |x i + y i| ≤ |x i| then y i else 0
  let d := y - c
  have hcd : c + d = y := by dsimp [d]; abel
  have hcabs : ∀ i, |c i| ≤ |y i| := by
    intro i; dsimp [c]; split <;> simp
  have hdabs : ∀ i, |d i| ≤ |y i| := by
    intro i; dsimp [d, c]; split <;> simp
  have hxc : ∀ i, |x i + c i| ≤ |x i| := by
    intro i; dsimp [c]; split <;> rename_i h <;> simp [h]
  have hxcend : ∀ i, |x i + c i| ≤ |x i + y i| := by
    intro i; dsimp [c]; split <;> simp
    omega
  have hsum : x + c + d = x + y := by rw [add_assoc, hcd]
  have hneg : -d - c = -y := by rw [sub_eq_add_neg, ← neg_add, add_comm d c, hcd]
  have hfirst := collect_ordered_box A t designated B hB ht hs q x c x hx (fun _ => le_rfl) hxc
  have hsecond := collect_ordered_box A t designated B hB ht hs q (x + c) d (x + y) hxy
    hxcend (by intro i; simpa only [← Pi.add_apply, hsum] using (le_refl |(x + y) i|))
  have hcollect : conjugate (A q) (orderedWord t x * (orderedWord t c * orderedWord t d)) =
      conjugate (A q) (orderedWord t (x + y)) := by
    rw [← mul_assoc, conjugate_mul, hfirst, ← conjugate_mul, hsecond, hsum]
  have hay := collect_ordered_inverse_box A t designated B hB ht hs p 0 y y hy
    (by intro i; simp) (by intro i; simp)
  have had := collect_ordered_inverse_box A t designated B hB ht hs p 0 d y hy
    (by intro i; simp) (by simpa using hdabs)
  have hac := collect_ordered_inverse_box A t designated B hB ht hs p (-d) c y hy
    (by simpa using hdabs) (by
      intro i
      change |(-d - c) i| ≤ |y i|
      rw [hneg]
      simp)
  simp only [orderedWord_zero, one_mul, zero_sub] at hay had
  have haw : conjugate (A p) (orderedWord t c * orderedWord t d)⁻¹ =
      conjugate (A p) (orderedWord t (-y)) := by
    rw [mul_inv_rev, conjugate_mul, had, ← conjugate_mul, hac, hneg]
  have hcomm := hs p q (x + y) hxy
  rw [← hcollect, conjugate_mul] at hcomm
  have hpair := (commute_conjugate_iff (A p) (conjugate (A q) (orderedWord t x))
    (orderedWord t c * orderedWord t d)).mp hcomm
  rw [haw, ← hay] at hpair
  rw [conjugate_mul]
  exact (commute_conjugate_iff _ _ _).mpr hpair

end Kourovka.MetabelianEnumeration.FiniteCover.Collection


==> anc/lean/Kourovka/Collection/CollectionGeometry.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Collection.Collection

/-!
# Collection Geometry

Euclidean lattice geometry used by finite-radius collection.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover.Collection

def euclidean {k : ℕ} (v : Lattice k) : EuclideanSpace ℝ (Fin k) :=
  WithLp.toLp 2 (fun i => (v i : ℝ))

@[simp] theorem euclidean_add {k : ℕ} (v w : Lattice k) :
    euclidean (v + w) = euclidean v + euclidean w := by
  ext i; simp [euclidean]

@[simp] theorem euclidean_neg {k : ℕ} (v : Lattice k) :
    euclidean (-v) = -euclidean v := by
  ext i; simp [euclidean]

theorem euclidean_norm_sq {k : ℕ} (v : Lattice k) :
    ‖euclidean v‖ ^ 2 = ∑ i, (v i : ℝ) ^ 2 := by
  simp [EuclideanSpace.norm_sq_eq, euclidean, Real.norm_eq_abs]

theorem euclidean_norm_le_sum {k : ℕ} (v : Lattice k) :
    ‖euclidean v‖ ≤ ∑ i, |(v i : ℝ)| := by
  have h : euclidean v = ∑ i, EuclideanSpace.single i (v i : ℝ) := by
    ext j
    change (v j : ℝ) = (EuclideanSpace.projₗ j) (∑ i, EuclideanSpace.single i (v i : ℝ))
    rw [map_sum]
    change (v j : ℝ) = ∑ i, (EuclideanSpace.single i (v i : ℝ)) j
    simp [EuclideanSpace.single_apply]
  rw [h]
  exact (norm_sum_le _ _).trans_eq (by simp [EuclideanSpace.norm_single, Real.norm_eq_abs])

def latticeAbs {k : ℕ} (v : Lattice k) : Lattice k := fun i => |v i|

@[simp] theorem euclidean_norm_abs {k : ℕ} (v : Lattice k) :
    ‖euclidean (latticeAbs v)‖ = ‖euclidean v‖ := by
  have h : ‖euclidean (latticeAbs v)‖ ^ 2 = ‖euclidean v‖ ^ 2 := by
    simp [euclidean_norm_sq, latticeAbs]
  nlinarith [norm_nonneg (euclidean v), norm_nonneg (euclidean (latticeAbs v))]

def ball {k : ℕ} (ρ : ℝ) : Set (Lattice k) := {v | ‖euclidean v‖ < ρ}

theorem ball_solid {k : ℕ} (ρ : ℝ) : Solid (ball (k := k) ρ) := by
  intro v w hw h
  have hsq : ‖euclidean v‖ ^ 2 ≤ ‖euclidean w‖ ^ 2 := by
    rw [euclidean_norm_sq, euclidean_norm_sq]
    apply Finset.sum_le_sum
    intro i _
    have hi : |(v i : ℝ)| ≤ |(w i : ℝ)| := by exact_mod_cast h i
    exact sq_le_sq.mpr hi
  have hnorm : ‖euclidean v‖ ≤ ‖euclidean w‖ := by
    nlinarith [norm_nonneg (euclidean v), norm_nonneg (euclidean w)]
  exact hnorm.trans_lt hw

def unitSign (z : ℤ) : ℤ := if 0 < z then 1 else -1

@[simp] theorem abs_unitSign (z : ℤ) : |unitSign z| = 1 := by
  unfold unitSign; split <;> norm_num

theorem unitSign_sq_step (z : ℤ) :
    ((z - unitSign z : ℤ) : ℝ) ^ 2 = (z : ℝ) ^ 2 - 2 * |(z : ℝ)| + 1 := by
  by_cases hz : 0 < z
  · have hz' : (0 : ℝ) < z := by exact_mod_cast hz
    simp [unitSign, hz, abs_of_pos hz']
    ring
  · have hz' : (z : ℝ) ≤ 0 := by exact_mod_cast (le_of_not_gt hz)
    simp [unitSign, hz, abs_of_nonpos hz']
    ring

def precedes {k : ℕ} (reverse : Bool) (i j : Fin k) : Prop :=
  if reverse then j < i else i < j

instance {k : ℕ} (reverse : Bool) (i j : Fin k) : Decidable (precedes reverse i j) :=
  inferInstanceAs (Decidable (if reverse then j < i else i < j))

@[simp] theorem not_precedes_self {k : ℕ} (reverse : Bool) (i : Fin k) :
    ¬ precedes reverse i i := by cases reverse <;> simp [precedes]

def prefixStep {k : ℕ} (reverse : Bool) (v : Lattice k) (j : Fin k) : Lattice k :=
  fun i => if precedes reverse i j then v i else if i = j then unitSign (v j) else 0

def tailStep {k : ℕ} (reverse : Bool) (v : Lattice k) (j : Fin k) : Lattice k :=
  v - prefixStep reverse v j

theorem prefix_add_tail {k : ℕ} (reverse : Bool) (v : Lattice k) (j : Fin k) :
    prefixStep reverse v j + tailStep reverse v j = v := by dsimp [tailStep]; abel

theorem tailStep_norm_sq_le {k : ℕ} (reverse : Bool) (v : Lattice k) (j : Fin k) :
    ‖euclidean (tailStep reverse v j)‖ ^ 2 ≤ ‖euclidean v‖ ^ 2 - 2 * |(v j : ℝ)| + 1 := by
  rw [euclidean_norm_sq, euclidean_norm_sq]
  have hj : j ∈ (Finset.univ : Finset (Fin k)) := Finset.mem_univ j
  have htail : ((tailStep reverse v j j : ℤ) : ℝ) ^ 2 =
      (v j : ℝ) ^ 2 - 2 * |(v j : ℝ)| + 1 := by
    simpa [tailStep, prefixStep] using unitSign_sq_step (v j)
  calc
    ∑ i, (tailStep reverse v j i : ℝ) ^ 2 =
        (∑ i ∈ Finset.univ.erase j, (tailStep reverse v j i : ℝ) ^ 2) + (tailStep reverse v j j : ℝ) ^ 2 :=
      (Finset.sum_erase_add _ _ hj).symm
    _ ≤ (∑ i ∈ Finset.univ.erase j, (v i : ℝ) ^ 2) +
        ((v j : ℝ) ^ 2 - 2 * |(v j : ℝ)| + 1) := by
      apply add_le_add _ htail.le
      apply Finset.sum_le_sum
      intro i hi
      have hij : i ≠ j := (Finset.mem_erase.mp hi).1
      by_cases h : precedes reverse i j
      · simpa [tailStep, prefixStep, h] using sq_nonneg (v i : ℝ)
      · simp [tailStep, prefixStep, h, hij]
    _ = (∑ i, (v i : ℝ) ^ 2) - 2 * |(v j : ℝ)| + 1 := by
      have hh := Finset.sum_erase_add (s := Finset.univ) (f := fun i : Fin k => (v i : ℝ) ^ 2) hj
      linarith

theorem prefixStep_sum_bound {k : ℕ} (hk : 1 ≤ k) (reverse : Bool) (v : Lattice k) (j : Fin k)
    (ρ : ℝ) (hρ : 0 ≤ ρ)
    (hsmall : ∀ i, precedes reverse i j → |(v i : ℝ)| < ρ / k) :
    (∑ i, |(prefixStep reverse v j i : ℝ)|) ≤ ((k : ℝ) - 1) * (ρ / k) + 1 := by
  have hk' : (0 : ℝ) < k := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hk)
  have hp : 0 ≤ ρ / k := div_nonneg hρ hk'.le
  calc
    (∑ i, |(prefixStep reverse v j i : ℝ)|) ≤ ∑ i : Fin k, if i = j then (1 : ℝ) else ρ / k := by
      apply Finset.sum_le_sum
      intro i _
      by_cases hij : i = j
      · subst i
        simp [prefixStep, ← Int.cast_abs]
      · by_cases hi : precedes reverse i j
        · simpa [prefixStep, hi, hij] using (hsmall i hi).le
        · simpa [prefixStep, hi, hij] using hp
    _ = ((k : ℝ) - 1) * (ρ / k) + 1 := by
      rw [← Finset.sum_erase_add _ _ (Finset.mem_univ j)]
      have he : (∑ i ∈ Finset.univ.erase j, if i = j then (1 : ℝ) else ρ / k) =
          (k - 1 : ℕ) * (ρ / k) := by
        calc
          _ = ∑ _i ∈ (Finset.univ : Finset (Fin k)).erase j, ρ / k := by
            apply Finset.sum_congr rfl
            intro i hi
            simp [(Finset.mem_erase.mp hi).1]
          _ = _ := by simp
      rw [he]
      simp [Nat.cast_sub hk]

theorem exists_extreme_large {k : ℕ} (hk : 1 ≤ k) (reverse : Bool)
    (v : Lattice k) (ρ : ℝ) (hv : ρ ≤ ‖euclidean v‖) :
    ∃ j : Fin k, ρ / k ≤ |(v j : ℝ)| ∧
      ∀ i, precedes reverse i j → |(v i : ℝ)| < ρ / k := by
  classical
  have hk0 : k ≠ 0 := by omega
  have hkr : (k : ℝ) ≠ 0 := by exact_mod_cast hk0
  let S : Finset (Fin k) := Finset.univ.filter fun i => ρ / k ≤ |(v i : ℝ)|
  have hS : S.Nonempty := by
    by_contra h
    have hs : ∀ i : Fin k, |(v i : ℝ)| < ρ / k := by
      intro i
      have hi : i ∉ S := fun hi => h ⟨i, hi⟩
      simpa [S] using hi
    have ht : (∑ _i : Fin k, ρ / k) = ρ := by
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      field_simp
    have hh : (∑ i : Fin k, |(v i : ℝ)|) < ∑ _i : Fin k, ρ / k :=
      Finset.sum_lt_sum_of_nonempty ⟨⟨0, by omega⟩, Finset.mem_univ _⟩ (fun i _ => hs i)
    rw [ht] at hh
    exact (not_lt_of_ge hv) ((euclidean_norm_le_sum v).trans_lt hh)
  cases reverse
  · refine ⟨S.min' hS, (Finset.mem_filter.mp (Finset.min'_mem S hS)).2, ?_⟩
    intro i hi
    change i < S.min' hS at hi
    by_contra! hn
    have hm : i ∈ S := Finset.mem_filter.mpr ⟨Finset.mem_univ i, hn⟩
    exact (not_le_of_gt hi) (Finset.min'_le S i hm)
  · refine ⟨S.max' hS, (Finset.mem_filter.mp (Finset.max'_mem S hS)).2, ?_⟩
    intro i hi
    change S.max' hS < i at hi
    by_contra! hn
    have hm : i ∈ S := Finset.mem_filter.mpr ⟨Finset.mem_univ i, hn⟩
    exact (not_le_of_gt hi) (Finset.le_max' S i hm)

theorem tailStep_norm_lt {k : ℕ} (hk : 1 ≤ k) (reverse : Bool) (v : Lattice k)
    (j : Fin k) (ρ : ℝ) (hρ : 2 * (k : ℝ) < ρ)
    (hlarge : ρ / k ≤ |(v j : ℝ)|)
    (hv : ‖euclidean v‖ < ρ + 1 / (2 * k)) :
    ‖euclidean (tailStep reverse v j)‖ < ρ := by
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hk0 : (0 : ℝ) < k := by linarith
  have hρ0 : 0 < ρ := by linarith
  let α : ℝ := 1 / (2 * k)
  have hα0 : 0 < α := by dsimp [α]; positivity
  have hα1 : α ≤ 1 / 2 := by
    dsimp [α]
    apply (div_le_iff₀ (by positivity : (0 : ℝ) < 2 * k)).mpr
    linarith
  have hrk : 2 < ρ / k := (lt_div_iff₀ hk0).mpr (by nlinarith)
  have he : (ρ + α) ^ 2 - 2 * (ρ / k) + 1 = ρ ^ 2 - ρ / k + 1 + α ^ 2 := by
    dsimp [α]
    field_simp
    ring
  have hcalc : (ρ + α) ^ 2 - 2 * (ρ / k) + 1 < ρ ^ 2 := by
    rw [he]
    nlinarith
  have hv2 : ‖euclidean v‖ ^ 2 < (ρ + α) ^ 2 := by
    change ‖euclidean v‖ < ρ + α at hv
    nlinarith [norm_nonneg (euclidean v)]
  have ht := tailStep_norm_sq_le reverse v j
  have ht2 : ‖euclidean (tailStep reverse v j)‖ ^ 2 < ρ ^ 2 := by nlinarith
  nlinarith [norm_nonneg (euclidean (tailStep reverse v j))]

theorem prefixStep_sum_lt {k : ℕ} (hk : 1 ≤ k) (reverse : Bool)
    (v : Lattice k) (j : Fin k) (ρ : ℝ) (hρ : 2 * (k : ℝ) < ρ)
    (hsmall : ∀ i, precedes reverse i j → |(v i : ℝ)| < ρ / k) :
    (∑ i, |(prefixStep reverse v j i : ℝ)|) < ρ - ρ / (2 * k) := by
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hk0 : (0 : ℝ) < k := by linarith
  have hρ0 : 0 ≤ ρ := by linarith
  have h := prefixStep_sum_bound hk reverse v j ρ hρ0 hsmall
  have hh : 1 < ρ / (2 * k) := (lt_div_iff₀ (by positivity)).mpr (by linarith)
  have he : ((k : ℝ) - 1) * (ρ / k) + 1 = ρ - 2 * (ρ / (2 * k)) + 1 := by
    field_simp

  rw [he] at h
  linarith

/-- A near-boundary ordered word can be split into a short initial part
and a tail strictly inside the ball. Either block order is supported. -/
theorem exists_radius_split {k : ℕ} (hk : 1 ≤ k) (reverse : Bool)
    (u v : Lattice k) (ρ : ℝ) (hρ : 2 * (k : ℝ) < ρ)
    (hu : ‖euclidean u‖ ≤ ρ / (2 * k))
    (hv : ρ ≤ ‖euclidean v‖) (hv' : ‖euclidean v‖ < ρ + 1 / (2 * k)) :
    ∃ j : Fin k,
      ‖euclidean (latticeAbs u + latticeAbs (prefixStep reverse v j))‖ < ρ ∧
      ‖euclidean (tailStep reverse v j)‖ < ρ := by
  obtain ⟨j, hj, hsmall⟩ := exists_extreme_large hk reverse v ρ hv
  refine ⟨j, ?_, tailStep_norm_lt hk reverse v j ρ hρ hj hv'⟩
  have hp := prefixStep_sum_lt hk reverse v j ρ hρ hsmall
  have hnorm : ‖euclidean (latticeAbs u + latticeAbs (prefixStep reverse v j))‖ ≤
      ‖euclidean u‖ + ‖euclidean (prefixStep reverse v j)‖ := by
    rw [euclidean_add, ← euclidean_norm_abs u, ← euclidean_norm_abs (prefixStep reverse v j)]
    exact norm_add_le _ _
  have hp' := euclidean_norm_le_sum (prefixStep reverse v j)
  linarith

end Kourovka.MetabelianEnumeration.FiniteCover.Collection


==> anc/lean/Kourovka/Collection/CollectionRadius.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Collection.CollectionFinite
import Kourovka.Collection.CollectionGeometry

/-!
# Collection Radius

Finite-radius Bieri–Strebel collection for the two word shapes used
by the presentation enumerator.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover.Collection

variable {G : Type*} [Group G]

/-- Three-point collection is invariant under replacing either word by
another word having the same conjugation action on the relevant generator. -/
theorem collection_three_points_words {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p q : Fin a) (x y : Lattice k) (hx : x ∈ B) (hy : y ∈ B) (hxy : x + y ∈ B)
    (U V : G)
    (hU : conjugate (A q) U = conjugate (A q) (orderedWord t x))
    (hV : conjugate (A p) V⁻¹ = conjugate (A p) (orderedWord t (-y))) :
    Commute (A p) (conjugate (A q) (U * V)) := by
  have h := collection_three_points A t designated B hB ht hs p q x y hx hy hxy
  rw [conjugate_mul, commute_conjugate_iff] at h
  have he := collect_ordered_inverse_box A t designated B hB ht hs p 0 y y hy
    (by intro i; simp) (by intro i; simp)
  simp only [orderedWord_zero, one_mul, zero_sub] at he
  rw [he] at h
  rw [conjugate_mul, commute_conjugate_iff, hU, hV]
  exact h

def cutLeft {k : ℕ} (v : Lattice k) (j : Fin k) (m : ℤ) : Lattice k :=
  fun i => if i < j then v i else if i = j then m else 0

def cutRight {k : ℕ} (v : Lattice k) (j : Fin k) (m : ℤ) : Lattice k :=
  v - cutLeft v j m

/-- Split an ordered word inside any chosen block. This is an exact group
identity, without commutativity assumptions. -/
theorem orderedWord_cut {k : ℕ} (t : Fin k → G) (v : Lattice k) (j : Fin k) (m : ℤ) :
    orderedWord t v = orderedWord t (cutLeft v j m) * orderedWord t (cutRight v j m) := by
  induction k with
  | zero => exact Fin.elim0 j
  | succ k ih =>
    cases j using Fin.lastCases with
    | last =>
      have hl : (fun i : Fin k => cutLeft v (Fin.last k) m i.castSucc) =
          fun i => v i.castSucc := by
        ext i; simp [cutLeft]
      have hr : (fun i : Fin k => cutRight v (Fin.last k) m i.castSucc) = 0 := by
        ext i; simp [cutRight, cutLeft]
      rw [orderedWord_snoc t v, orderedWord_snoc t (cutLeft v (Fin.last k) m),
        orderedWord_snoc t (cutRight v (Fin.last k) m), hl, hr]
      simp only [orderedWord_zero, one_mul]
      simp only [cutLeft, lt_self_iff_false, ↓reduceIte, cutRight, Pi.sub_apply]
      rw [mul_assoc, ← zpow_add]
      congr 2
      omega
    | cast j =>
      have hl : (fun i : Fin k => cutLeft v j.castSucc m i.castSucc) =
          cutLeft (fun i => v i.castSucc) j m := by
        ext i; simp [cutLeft]
      have hr : (fun i : Fin k => cutRight v j.castSucc m i.castSucc) =
          cutRight (fun i => v i.castSucc) j m := by
        ext i; simp [cutRight, cutLeft]
      have hlast : cutLeft v j.castSucc m (Fin.last k) = 0 := by
        have hlt : ¬ Fin.last k < j.castSucc := not_lt_of_ge (Fin.castSucc_lt_last j).le
        have hne : Fin.last k ≠ j.castSucc := ne_of_gt (Fin.castSucc_lt_last j)
        simp [cutLeft, hlt, hne]
      rw [orderedWord_snoc t v, orderedWord_snoc t (cutLeft v j.castSucc m),
        orderedWord_snoc t (cutRight v j.castSucc m), hl, hr, hlast]
      simp only [zpow_zero, mul_one, cutRight, Pi.sub_apply, hlast, sub_zero]
      rw [ih (fun i => t i.castSucc) (fun i => v i.castSucc) j, mul_assoc]
      rfl

theorem orderedWord_prefix_tail {k : ℕ} (t : Fin k → G) (v : Lattice k) (j : Fin k) :
    orderedWord t v = orderedWord t (prefixStep false v j) *
      orderedWord t (tailStep false v j) := by
  simpa [prefixStep, tailStep, precedes, cutLeft, cutRight] using
    orderedWord_cut t v j (unitSign (v j))

theorem orderedWord_tail_prefix {k : ℕ} (t : Fin k → G) (v : Lattice k) (j : Fin k) :
    orderedWord t v = orderedWord t (tailStep true v j) *
      orderedWord t (prefixStep true v j) := by
  have hl : cutLeft v j (v j - unitSign (v j)) = tailStep true v j := by
    ext i
    by_cases hij : i < j
    · have hji : ¬ j < i := by omega
      have hne : i ≠ j := by omega
      simp [cutLeft, tailStep, prefixStep, precedes, hij, hji, hne]
    · by_cases he : i = j
      · subst i; simp [cutLeft, tailStep, prefixStep, precedes]
      · have hji : j < i := by omega
        simp [cutLeft, tailStep, prefixStep, precedes, hij, hji, he]
  have hr : cutRight v j (v j - unitSign (v j)) = prefixStep true v j := by
    rw [cutRight, hl]
    dsimp [tailStep]
    abel
  simpa [hl, hr] using orderedWord_cut t v j (v j - unitSign (v j))

theorem collect_inverse {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (B : Set (Lattice k))
    (hB : Solid B)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ B → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p : Fin a) (v : Lattice k) (hv : v ∈ B) :
    conjugate (A p) (orderedWord t v)⁻¹ = conjugate (A p) (orderedWord t (-v)) := by
  simpa using collect_ordered_inverse_box A t designated B hB ht hs p 0 v v hv
    (by intro i; simp) (by intro i; simp)

@[simp] theorem neg_mem_ball {k : ℕ} (v : Lattice k) (ρ : ℝ) :
    -v ∈ ball ρ ↔ v ∈ ball ρ := by simp [ball]

theorem small_mem_ball {k : ℕ} (hk : 1 ≤ k) (u : Lattice k) (ρ : ℝ)
    (hρ : 2 * (k : ℝ) < ρ) (hu : ‖euclidean u‖ ≤ ρ / (2 * k)) : u ∈ ball ρ := by
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hk0 : (0 : ℝ) < 2 * k := by linarith
  have hρ0 : 0 < ρ := by linarith
  exact hu.trans_lt ((div_lt_iff₀ hk0).mpr (by nlinarith))

theorem abs_sum_box {k : ℕ} (u v : Lattice k) (i : Fin k) :
    |(latticeAbs u + latticeAbs v) i| = |u i| + |v i| := by
  exact abs_of_nonneg (add_nonneg (abs_nonneg _) (abs_nonneg _))

theorem abs_le_sum_box {k : ℕ} (u v : Lattice k) (i : Fin k) :
    |u i| ≤ |(latticeAbs u + latticeAbs v) i| := by
  rw [abs_sum_box]
  exact le_add_of_nonneg_right (abs_nonneg _)

theorem add_abs_le_sum_box {k : ℕ} (u v : Lattice k) (i : Fin k) :
    |u i + v i| ≤ |(latticeAbs u + latticeAbs v) i| := by
  rw [abs_sum_box]
  exact abs_add_le _ _

/-- The finite-radius collection statement for two ordered words. -/
theorem collection_radius {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (hk : 1 ≤ k) (ρ : ℝ)
    (hρ : 2 * (k : ℝ) < ρ)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ ball ρ → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p q : Fin a) (u v : Lattice k)
    (hu : ‖euclidean u‖ ≤ ρ / (2 * k))
    (hv : ‖euclidean v‖ < ρ + 1 / (2 * k))
    (huv : ‖euclidean (u + v)‖ < ρ) :
    Commute (A p) (conjugate (A q) (orderedWord t u * orderedWord t v)) := by
  have huB := small_mem_ball hk u ρ hρ hu
  by_cases hvB : v ∈ ball ρ
  · exact collection_three_points A t designated (ball ρ) (ball_solid ρ) ht hs
      p q u v huB hvB huv
  have hvge : ρ ≤ ‖euclidean v‖ := le_of_not_gt hvB
  obtain ⟨j, hD, hd⟩ := exists_radius_split hk false u v ρ hρ hu hvge hv
  let c := prefixStep false v j
  let d := tailStep false v j
  let D := latticeAbs u + latticeAbs c
  have hDB : D ∈ ball ρ := hD
  have hdB : d ∈ ball ρ := hd
  have hcd : c + d = v := prefix_add_tail false v j
  have huc : u + c ∈ ball ρ :=
    ball_solid ρ _ D hDB (add_abs_le_sum_box u c)
  have hsum : (u + c) + d ∈ ball ρ := by simpa only [add_assoc, hcd] using huv
  have hU := collect_ordered_box A t designated (ball ρ) (ball_solid ρ) ht hs q u c D hDB
    (abs_le_sum_box u c) (add_abs_le_sum_box u c)
  have hV := collect_inverse A t designated (ball ρ) (ball_solid ρ) ht hs p d hdB
  have h := collection_three_points_words A t designated (ball ρ) (ball_solid ρ) ht hs
    p q (u + c) d huc hdB hsum (orderedWord t u * orderedWord t c) (orderedWord t d) hU hV
  rw [orderedWord_prefix_tail t v j, ← mul_assoc]
  exact h

/-- The second finite-radius statement keeps the literal inverse words,
including their reversed block order. -/
theorem collection_radius_inverse {a k : ℕ} (A : Fin a → G) (t : Fin k → G)
    (designated : Fin k → Fin k → Fin a) (hk : 1 ≤ k) (ρ : ℝ)
    (hρ : 2 * (k : ℝ) < ρ)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (designated i j))
    (hs : ∀ p q v, v ∈ ball ρ → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (p q : Fin a) (u v : Lattice k)
    (hu : ‖euclidean u‖ ≤ ρ / (2 * k))
    (hv : ‖euclidean v‖ < ρ + 1 / (2 * k))
    (huv : ‖euclidean (u + v)‖ < ρ) :
    Commute (A p) (conjugate (A q) ((orderedWord t u)⁻¹ * (orderedWord t v)⁻¹)) := by
  have huB := small_mem_ball hk u ρ hρ hu
  have hU0 := collect_inverse A t designated (ball ρ) (ball_solid ρ) ht hs q u huB
  by_cases hvB : v ∈ ball ρ
  · apply collection_three_points_words A t designated (ball ρ) (ball_solid ρ) ht hs
      p q (-u) (-v) (by simpa using huB) (by simpa using hvB)
      (by simpa only [← neg_add, neg_mem_ball] using huv)
      (orderedWord t u)⁻¹ (orderedWord t v)⁻¹ hU0
    simp
  have hvge : ρ ≤ ‖euclidean v‖ := le_of_not_gt hvB
  obtain ⟨j, hD, hd⟩ := exists_radius_split hk true u v ρ hρ hu hvge hv
  let c := prefixStep true v j
  let d := tailStep true v j
  let D := latticeAbs u + latticeAbs c
  have hDB : D ∈ ball ρ := hD
  have hdB : d ∈ ball ρ := hd
  have hcd : c + d = v := prefix_add_tail true v j
  have hstart : ∀ i, |(-u) i| ≤ |D i| := by simpa using abs_le_sum_box u c
  have hend : ∀ i, |(-u) i - c i| ≤ |D i| := by
    intro i
    simpa only [Pi.neg_apply, ← neg_add, sub_eq_add_neg, abs_neg] using add_abs_le_sum_box u c i
  have hx : -u - c ∈ ball ρ := ball_solid ρ _ D hDB hend
  have hy : -d ∈ ball ρ := by simpa using hdB
  have hsum : (-u - c) + -d ∈ ball ρ := by
    have he : (-u - c) + -d = -(u + v) := by rw [← hcd]; abel
    simpa only [he, neg_mem_ball] using huv
  have hU : conjugate (A q) ((orderedWord t u)⁻¹ * (orderedWord t c)⁻¹) =
      conjugate (A q) (orderedWord t (-u - c)) := by
    rw [conjugate_mul, hU0, ← conjugate_mul]
    exact collect_ordered_inverse_box A t designated (ball ρ) (ball_solid ρ) ht hs q
      (-u) c D hDB hstart hend
  have hV : conjugate (A p) ((orderedWord t d)⁻¹)⁻¹ =
      conjugate (A p) (orderedWord t (-(-d))) := by simp
  have h := collection_three_points_words A t designated (ball ρ) (ball_solid ρ) ht hs
    p q (-u - c) (-d) hx hy hsum
    ((orderedWord t u)⁻¹ * (orderedWord t c)⁻¹) (orderedWord t d)⁻¹ hU hV
  rw [orderedWord_tail_prefix t v j, mul_inv_rev, ← mul_assoc]
  exact h

end Kourovka.MetabelianEnumeration.FiniteCover.Collection


==> anc/lean/Kourovka/Computability/ComputableClosure.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Computability.ComputableWords

/-!
# Computable Closure

A primitive-recursive bounded search for normal-closure membership.
The certificate consists only of a finite list of conjugators and a natural
depth. Its completeness is proved for the actual subgroup normal closure.
-/

namespace Kourovka.MetabelianEnumeration.ComputableClosure

variable {G : Type*} [Group G]

def expand (conjugators xs : List G) : List G :=
  xs ++ xs.map Inv.inv ++
    xs.flatMap (fun x => xs.map (fun y => x * y)) ++
    conjugators.flatMap (fun g => xs.map (fun x => g * x * g⁻¹))

def stages (rels conjugators : List G) (n : ℕ) : List G :=
  (expand conjugators)^[n] (1 :: rels)

theorem mem_expand (C xs : List G) (x : G) :
    x ∈ expand C xs ↔ x ∈ xs ∨ (∃ y ∈ xs, y⁻¹ = x) ∨
      (∃ y ∈ xs, ∃ z ∈ xs, y * z = x) ∨
      (∃ g ∈ C, ∃ y ∈ xs, g * y * g⁻¹ = x) := by
  simp only [expand, List.mem_append, List.mem_map, List.mem_flatMap, or_assoc]

theorem subset_expand (C xs : List G) : xs ⊆ expand C xs :=
  fun x hx => (mem_expand C xs x).mpr (Or.inl hx)

theorem expand_mono {C D xs ys : List G} (hCD : C ⊆ D) (hxy : xs ⊆ ys) :
    expand C xs ⊆ expand D ys := by
  intro x hx
  rcases (mem_expand C xs x).mp hx with hx | ⟨y, hy, rfl⟩ |
    ⟨y, hy, z, hz, rfl⟩ | ⟨g, hg, y, hy, rfl⟩
  · exact (mem_expand D ys x).mpr (Or.inl (hxy hx))
  · exact (mem_expand D ys _).mpr (Or.inr (Or.inl ⟨y, hxy hy, rfl⟩))
  · exact (mem_expand D ys _).mpr (Or.inr (Or.inr (Or.inl ⟨y, hxy hy, z, hxy hz, rfl⟩)))
  · exact (mem_expand D ys _).mpr (Or.inr (Or.inr (Or.inr ⟨g, hCD hg, y, hxy hy, rfl⟩)))

@[simp] theorem stages_zero (rels C : List G) : stages rels C 0 = 1 :: rels := rfl

theorem stages_succ (rels C : List G) (n : ℕ) :
    stages rels C (n + 1) = expand C (stages rels C n) :=
  Function.iterate_succ_apply' _ _ _

theorem stages_mono_conjugators (rels : List G) {C D : List G} (hCD : C ⊆ D) (n : ℕ) :
    stages rels C n ⊆ stages rels D n := by
  induction n with
  | zero => exact List.Subset.refl _
  | succ n ih => rw [stages_succ, stages_succ]; exact expand_mono hCD ih

theorem stages_mono_depth (rels C : List G) {n m : ℕ} (hnm : n ≤ m) :
    stages rels C n ⊆ stages rels C m := by
  induction hnm with
  | refl => exact List.Subset.refl _
  | @step m hm ih =>
    rw [stages_succ]
    exact ih.trans (subset_expand _ _)

theorem stages_sound (rels C : List G) (n : ℕ) {x : G}
    (hx : x ∈ stages rels C n) : x ∈ Subgroup.normalClosure {r | r ∈ rels} := by
  induction n generalizing x with
  | zero =>
    rcases List.mem_cons.mp hx with rfl | hx
    · exact Subgroup.one_mem _
    · exact Subgroup.subset_normalClosure hx
  | succ n ih =>
    rw [stages_succ] at hx
    rcases (mem_expand _ _ _).mp hx with hx | ⟨y, hy, rfl⟩ |
      ⟨y, hy, z, hz, rfl⟩ | ⟨g, _, y, hy, rfl⟩
    · exact ih hx
    · exact Subgroup.inv_mem _ (ih hy)
    · exact Subgroup.mul_mem _ (ih hy) (ih hz)
    · exact Subgroup.Normal.conj_mem inferInstance _ (ih hy) _

def reachable (rels : List G) : Subgroup G where
  carrier := {x | ∃ C n, x ∈ stages rels C n}
  one_mem' := ⟨[], 0, by simp⟩
  inv_mem' := by
    rintro x ⟨C, n, hx⟩
    refine ⟨C, n + 1, ?_⟩
    rw [stages_succ]
    exact (mem_expand _ _ _).mpr (Or.inr (Or.inl ⟨x, hx, rfl⟩))
  mul_mem' := by
    rintro x y ⟨C, n, hx⟩ ⟨D, m, hy⟩
    have hx' : x ∈ stages rels (C ++ D) (max n m) :=
      stages_mono_depth _ _ (le_max_left n m)
        (stages_mono_conjugators rels (by intro _ h; exact List.mem_append_left _ h) n hx)
    have hy' : y ∈ stages rels (C ++ D) (max n m) :=
      stages_mono_depth _ _ (le_max_right n m)
        (stages_mono_conjugators rels (by intro _ h; exact List.mem_append_right _ h) m hy)
    refine ⟨C ++ D, max n m + 1, ?_⟩
    rw [stages_succ]
    exact (mem_expand _ _ _).mpr (Or.inr (Or.inr (Or.inl ⟨x, hx', y, hy', rfl⟩)))

instance reachable_normal (rels : List G) : (reachable rels).Normal where
  conj_mem := by
    rintro x ⟨C, n, hx⟩ g
    have hx' : x ∈ stages rels (g :: C) n :=
      stages_mono_conjugators rels (by intro _ h; exact List.mem_cons_of_mem _ h) n hx
    refine ⟨g :: C, n + 1, ?_⟩
    rw [stages_succ]
    exact (mem_expand _ _ _).mpr (Or.inr (Or.inr (Or.inr ⟨g, by simp, x, hx', rfl⟩)))

theorem mem_normalClosure_iff (rels : List G) (x : G) :
    x ∈ Subgroup.normalClosure {r | r ∈ rels} ↔ ∃ C n, x ∈ stages rels C n := by
  constructor
  · apply Subgroup.normalClosure_le_normal (N := reachable rels)
    intro r hr
    exact ⟨[], 0, List.mem_cons_of_mem _ hr⟩
  · rintro ⟨C, n, hx⟩
    exact stages_sound rels C n hx

section Computability

variable [Primcodable G] [DecidableEq G]
variable (hmul : Primrec₂ (fun x y : G => x * y)) (hinv : Primrec (fun x : G => x⁻¹))

include hmul hinv

omit [DecidableEq G] in
theorem expand_primrec : Primrec₂ (@expand G _) := by
  have hi : Primrec (fun p : List G × List G => p.2.map Inv.inv) :=
    Primrec.list_map Primrec.snd (hinv.comp Primrec.snd).to₂
  have hm : Primrec (fun p : List G × List G =>
      p.2.flatMap fun x => p.2.map fun y => x * y) :=
    Primrec.list_flatMap Primrec.snd
      (Primrec.list_map (Primrec.snd.comp Primrec.fst)
        (hmul.comp (Primrec.snd.comp Primrec.fst) Primrec.snd).to₂).to₂
  have hc : Primrec (fun p : List G × List G =>
      p.1.flatMap fun g => p.2.map fun x => g * x * g⁻¹) :=
    Primrec.list_flatMap Primrec.fst
      (Primrec.list_map (Primrec.snd.comp Primrec.fst)
        (hmul.comp (hmul.comp (Primrec.snd.comp Primrec.fst) Primrec.snd)
          (hinv.comp (Primrec.snd.comp Primrec.fst))).to₂).to₂
  exact Primrec.list_append.comp
    (Primrec.list_append.comp (Primrec.list_append.comp Primrec.snd hi) hm) hc

omit [DecidableEq G] in
theorem stages_primrec : Primrec (fun p : (List G × List G) × ℕ => stages p.1.1 p.1.2 p.2) :=
  Primrec.nat_iterate Primrec.snd
    (Primrec.list_cons.comp (Primrec.const 1) (Primrec.fst.comp Primrec.fst))
    ((expand_primrec hmul hinv).comp
      (Primrec.snd.comp (Primrec.fst.comp Primrec.fst)) Primrec.snd).to₂

def check (input : List G × G) (certificate : List G × ℕ) : Bool :=
  decide (input.2 ∈ stages input.1 certificate.1 certificate.2)

theorem check_primrec : Primrec₂ (@check G _ _) := by
  have hm : PrimrecRel (fun xs : List G => fun x => x ∈ xs) :=
    Primrec.eq.exists_mem_list.of_eq (fun p => by simp)
  exact hm.decide.comp
    ((stages_primrec hmul hinv).comp
      (((Primrec.fst.comp Primrec.fst).pair (Primrec.fst.comp Primrec.snd)).pair
        (Primrec.snd.comp Primrec.snd))) (Primrec.snd.comp Primrec.fst)

omit hmul hinv [Primcodable G] in
theorem check_correct (input : List G × G) :
    (∃ certificate, check input certificate = true) ↔
      input.2 ∈ Subgroup.normalClosure {r | r ∈ input.1} := by
  simp only [check, decide_eq_true_eq, Prod.exists]
  exact (mem_normalClosure_iff _ _).symm

def checkNat (input : List G × G) (certificate : ℕ) : Bool :=
  check input ((Encodable.decode (α := List G × ℕ) certificate).getD ([], 0))

theorem checkNat_primrec : Primrec₂ (@checkNat G _ _ _) :=
  (check_primrec hmul hinv).comp Primrec.fst
    (Primrec.option_getD.comp (Primrec.decode.comp Primrec.snd) (Primrec.const ([], 0)))

omit hmul hinv in
theorem checkNat_correct (input : List G × G) :
    (∃ certificate, checkNat input certificate = true) ↔
      input.2 ∈ Subgroup.normalClosure {r | r ∈ input.1} := by
  rw [← check_correct]
  constructor
  · rintro ⟨n, hn⟩
    exact ⟨_, hn⟩
  · rintro ⟨certificate, hc⟩
    refine ⟨Encodable.encode certificate, ?_⟩
    simpa [checkNat] using hc

theorem normalClosure_re :
    REPred (fun input : List G × G => input.2 ∈ Subgroup.normalClosure {r | r ∈ input.1}) := by
  have hp : Partrec (fun input : List G × G =>
      Nat.rfind (fun c => (checkNat input c : Part Bool))) :=
    Partrec.rfind (checkNat_primrec hmul hinv).to_comp.partrec.to₂
  apply hp.dom_re.of_eq
  intro input
  rw [Nat.rfind_dom, ← checkNat_correct]
  simp

end Computability

/-- Uniform recursive enumerability of trivial words in finite presentations.
Neither the presentation nor the word is fixed in this predicate. -/
theorem presented_word_problem_re {α : Type*} [Primcodable α] [DecidableEq α] :
    REPred (fun input : List (FreeGroup α) × FreeGroup α =>
      PresentedGroup.mk {r | r ∈ input.1} input.2 = 1) := by
  apply (normalClosure_re ComputableWords.mul_primrec ComputableWords.inv_primrec).of_eq
  intro input
  exact PresentedGroup.mk_eq_one_iff.symm

end Kourovka.MetabelianEnumeration.ComputableClosure


==> anc/lean/Kourovka/Computability/ComputableIntegers.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Computability.ComputablePresentations

/-!
# Computable Integers

Primitive recursive signed integer arithmetic using an explicit sum
encoding. All external certificate data remains natural numbers and lists.
-/

namespace Kourovka.MetabelianEnumeration.ComputableIntegers

instance integerPrimcodable : Primcodable ℤ :=
  Primcodable.ofEquiv (ℕ ⊕ ℕ) Equiv.intEquivNatSumNat

theorem ofNat_primrec : Primrec (fun n : ℕ => (n : ℤ)) :=
  (Primrec.of_equiv_symm (e := Equiv.intEquivNatSumNat)).comp Primrec.sumInl

theorem negSucc_primrec : Primrec Int.negSucc :=
  (Primrec.of_equiv_symm (e := Equiv.intEquivNatSumNat)).comp Primrec.sumInr

theorem casesOn_primrec {α β : Type*} [Primcodable α] [Primcodable β]
    {f : α → ℤ} {g h : α → ℕ → β}
    (hf : Primrec f) (hg : Primrec₂ g) (hh : Primrec₂ h) :
    Primrec (fun a => Int.casesOn (motive := fun _ => β) (f a) (g a) (h a)) :=
  (Primrec.sumCasesOn ((Primrec.of_equiv (e := Equiv.intEquivNatSumNat)).comp hf) hg hh).of_eq
    (fun a => by cases f a <;> rfl)

theorem toNat_primrec : Primrec Int.toNat := by
  exact (casesOn_primrec Primrec.id Primrec.snd.to₂ (Primrec.const 0).to₂).of_eq
    (fun z => by cases z <;> rfl)

theorem natAbs_primrec : Primrec Int.natAbs := by
  exact (casesOn_primrec Primrec.id Primrec.snd.to₂ (Primrec.succ.comp Primrec.snd).to₂).of_eq
    (fun z => by cases z <;> rfl)

def subNat (m n : ℕ) : ℤ :=
  if n ≤ m then ((m - n : ℕ) : ℤ) else Int.negSucc (n - m - 1)

theorem subNat_eq (m n : ℕ) : subNat m n = (m : ℤ) - n := by
  unfold subNat
  split <;> omega

theorem subNat_primrec : Primrec₂ subNat :=
  Primrec.ite (Primrec.nat_le.comp Primrec.snd Primrec.fst)
    (ofNat_primrec.comp Primrec.nat_sub)
    (negSucc_primrec.comp (Primrec.nat_sub.comp
      (Primrec.nat_sub.comp Primrec.snd Primrec.fst) (Primrec.const 1)))

theorem neg_primrec : Primrec (fun z : ℤ => -z) := by
  apply (casesOn_primrec Primrec.id
    (subNat_primrec.comp (Primrec.const 0) Primrec.snd).to₂
    (ofNat_primrec.comp (Primrec.succ.comp Primrec.snd)).to₂).of_eq
  intro z
  cases z with
  | ofNat n => change subNat 0 n = -(n : ℤ); simp [subNat_eq]
  | negSucc n => rfl

theorem add_primrec : Primrec₂ (fun x y : ℤ => x + y) := by
  have hp : Primrec₂ (fun x y : ℤ => x.toNat + y.toNat) :=
    Primrec.nat_add.comp (toNat_primrec.comp Primrec.fst) (toNat_primrec.comp Primrec.snd)
  have hn : Primrec₂ (fun x y : ℤ => (-x).toNat + (-y).toNat) :=
    Primrec.nat_add.comp (toNat_primrec.comp (neg_primrec.comp Primrec.fst))
      (toNat_primrec.comp (neg_primrec.comp Primrec.snd))
  apply (subNat_primrec.comp hp hn).of_eq
  intro z
  rw [subNat_eq]
  rcases z with ⟨x, y⟩
  cases x <;> cases y <;> simp [Int.negSucc_eq] <;> omega

theorem sub_primrec : Primrec₂ (fun x y : ℤ => x - y) :=
  (add_primrec.comp Primrec.fst (neg_primrec.comp Primrec.snd)).of_eq (fun _ => rfl)

theorem le_primrec : PrimrecRel (fun x y : ℤ => x ≤ y) := by
  apply (Primrec.nat_le.comp
    (Primrec.nat_add.comp (toNat_primrec.comp Primrec.fst)
      (toNat_primrec.comp (neg_primrec.comp Primrec.snd)))
    (Primrec.nat_add.comp (toNat_primrec.comp Primrec.snd)
      (toNat_primrec.comp (neg_primrec.comp Primrec.fst)))).of_eq
  intro z
  rcases z with ⟨x, y⟩
  cases x <;> cases y <;> simp [Int.negSucc_eq] <;> omega

theorem lt_primrec : PrimrecRel (fun x y : ℤ => x < y) :=
  (le_primrec.comp Primrec.snd Primrec.fst).not.of_eq (fun _ => by omega)

theorem abs_primrec : Primrec (fun z : ℤ => |z|) :=
  (ofNat_primrec.comp natAbs_primrec).of_eq (fun z => Int.natCast_natAbs z)

theorem mul_primrec : Primrec₂ (fun x y : ℤ => x * y) := by
  have hprod : Primrec₂ (fun x y : ℤ => ((x.natAbs * y.natAbs : ℕ) : ℤ)) :=
    ofNat_primrec.comp (Primrec.nat_mul.comp
      (natAbs_primrec.comp Primrec.fst) (natAbs_primrec.comp Primrec.snd))
  have hsign : PrimrecPred (fun p : ℤ × ℤ => (p.1 < 0) ↔ (p.2 < 0)) :=
    (Primrec.eq.comp (lt_primrec.comp Primrec.fst (Primrec.const 0)).decide
      (lt_primrec.comp Primrec.snd (Primrec.const 0)).decide).of_eq (fun p => by simp)
  apply (Primrec.ite hsign hprod (neg_primrec.comp hprod)).of_eq
  rintro ⟨x, y⟩
  simp only [Nat.cast_mul, Int.natCast_natAbs]
  by_cases hx : x < 0 <;> by_cases hy : y < 0
  · simp [hx, hy, abs_of_neg hx, abs_of_neg hy]
  · simp [hx, hy, abs_of_neg hx, abs_of_nonneg (le_of_not_gt hy)]
  · simp [hx, hy, abs_of_nonneg (le_of_not_gt hx), abs_of_neg hy]
  · simp [hx, hy, abs_of_nonneg (le_of_not_gt hx), abs_of_nonneg (le_of_not_gt hy)]

theorem nat_pow_primrec : Primrec₂ (fun a n : ℕ => a ^ n) := by
  have h := Primrec.nat_rec (Primrec.const 1)
    (Primrec.nat_mul.comp (Primrec.snd.comp Primrec.snd) Primrec.fst).to₂
  apply h.of_eq
  intro a n
  induction n with
  | zero => rfl
  | succ n ih => simp only [pow_succ, ih]

end Kourovka.MetabelianEnumeration.ComputableIntegers


==> anc/lean/Kourovka/Computability/ComputablePresentations.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Computability.ComputableClosure

/-!
# Computable Presentations

Uniform natural-alphabet word certificates for ordinary finite presentations.
The generator bound is validated separately, and the semantics is the original
`GroupOf` on `Fin p.1`, including presentations with no generators.
-/

namespace Kourovka.MetabelianEnumeration.ComputablePresentations

open ComputableWords

theorem wellFormed_primrec : PrimrecPred WellFormed := by
  have hletter : PrimrecRel (fun letter : ℕ × Bool => fun n => letter.1 < n) :=
    Primrec.nat_lt.comp (Primrec.fst.comp Primrec.fst) Primrec.snd
  exact hletter.forall_mem_list.forall_mem_list.comp Primrec.snd Primrec.fst

theorem decodePresentation_primrec : Primrec decodePresentation :=
  Primrec.option_getD.comp Primrec.decode (Primrec.const (0, []))

def naturalRelators (p : PresentationCode) : List (FreeGroup ℕ) := p.2.map FreeGroup.mk

theorem naturalRelators_primrec : Primrec naturalRelators :=
  Primrec.list_map Primrec.snd (mk_primrec.comp Primrec.snd).to₂

def restrictGenerators (n : ℕ) : FreeGroup ℕ →* FreeGroup (Fin n) :=
  FreeGroup.lift fun i => if h : i < n then FreeGroup.of ⟨i, h⟩ else 1

def includeGenerators (n : ℕ) : FreeGroup (Fin n) →* FreeGroup ℕ :=
  FreeGroup.lift fun i => FreeGroup.of i.1

theorem restrict_mk (n : ℕ) (w : List (ℕ × Bool)) :
    restrictGenerators n (FreeGroup.mk w) = interpretWord n w := by
  rw [restrictGenerators, FreeGroup.lift_mk]
  unfold interpretWord
  congr 1
  apply List.map_congr_left
  intro letter _
  split <;> cases letter.2 <;> simp_all

theorem include_interpret (n : ℕ) (w : List (ℕ × Bool))
    (hw : ∀ letter ∈ w, letter.1 < n) :
    includeGenerators n (interpretWord n w) = FreeGroup.mk w := by
  rw [← restrict_mk]
  have hmk : (includeGenerators n).comp (restrictGenerators n) (FreeGroup.mk w) =
      (FreeGroup.lift (fun i : ℕ => FreeGroup.of i)) (FreeGroup.mk w) := by
    simp only [FreeGroup.lift_mk, restrictGenerators, MonoidHom.comp_apply,
      map_list_prod, List.map_map]
    congr 1
    apply List.map_congr_left
    intro letter hletter
    cases hb : letter.2 <;> simp [hw letter hletter, includeGenerators, hb]
  have hid : (FreeGroup.lift (fun i : ℕ => FreeGroup.of i)) = MonoidHom.id _ := by
    apply FreeGroup.ext_hom
    intro i
    simp
  simpa only [hid, MonoidHom.id_apply, MonoidHom.comp_apply] using hmk

theorem map_normalClosure {G H : Type*} [Group G] [Group H]
    (f : G →* H) (S : Set G) (T : Set H)
    (h : ∀ r ∈ S, f r ∈ Subgroup.normalClosure T) {x : G}
    (hx : x ∈ Subgroup.normalClosure S) : f x ∈ Subgroup.normalClosure T := by
  exact Subgroup.normalClosure_le_normal (N := (Subgroup.normalClosure T).comap f) h hx

theorem natural_word_trivial_iff (p : PresentationCode) (hp : WellFormed p)
    (w : List (ℕ × Bool)) (hw : ∀ letter ∈ w, letter.1 < p.1) :
    FreeGroup.mk w ∈ Subgroup.normalClosure {r | r ∈ naturalRelators p} ↔
      PresentedGroup.mk (relations p) (interpretWord p.1 w) = 1 := by
  rw [PresentedGroup.mk_eq_one_iff]
  constructor
  · intro h
    rw [← restrict_mk]
    apply map_normalClosure (restrictGenerators p.1) _ _ ?_ h
    intro r hr
    obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hr
    rw [restrict_mk]
    apply Subgroup.subset_normalClosure
    exact List.mem_map.mpr ⟨v, hv, rfl⟩
  · intro h
    rw [← include_interpret p.1 w hw]
    apply map_normalClosure (includeGenerators p.1) _ _ ?_ h
    intro r hr
    obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hr
    rw [include_interpret p.1 v (hp v hv)]
    apply Subgroup.subset_normalClosure
    exact List.mem_map.mpr ⟨v, hv, rfl⟩

def validInput (input : PresentationCode × List (ℕ × Bool)) : Prop :=
  WellFormed input.1 ∧ ∀ letter ∈ input.2, letter.1 < input.1.1

instance : DecidablePred validInput := fun input =>
  inferInstanceAs (Decidable ((∀ w ∈ input.1.2, ∀ l ∈ w, l.1 < input.1.1) ∧
    ∀ l ∈ input.2, l.1 < input.1.1))

theorem validInput_primrec : PrimrecPred validInput := by
  have hletter : PrimrecRel (fun letter : ℕ × Bool => fun n => letter.1 < n) :=
    Primrec.nat_lt.comp (Primrec.fst.comp Primrec.fst) Primrec.snd
  exact (wellFormed_primrec.comp Primrec.fst).and
    (hletter.forall_mem_list.comp Primrec.snd (Primrec.fst.comp Primrec.fst))

def checkTrivial (input : PresentationCode × List (ℕ × Bool)) (certificate : ℕ) : Bool :=
  decide (validInput input) &&
    ComputableClosure.checkNat (naturalRelators input.1, FreeGroup.mk input.2) certificate

theorem checkTrivial_primrec : Primrec₂ checkTrivial :=
  Primrec.and.comp (validInput_primrec.decide.comp Primrec.fst)
    ((ComputableClosure.checkNat_primrec mul_primrec inv_primrec).comp
      (((naturalRelators_primrec.comp Primrec.fst).pair (mk_primrec.comp Primrec.snd)).comp
        Primrec.fst) Primrec.snd)

theorem checkTrivial_correct (input : PresentationCode × List (ℕ × Bool)) :
    (∃ certificate, checkTrivial input certificate = true) ↔
      validInput input ∧
        PresentedGroup.mk (relations input.1) (interpretWord input.1.1 input.2) = 1 := by
  simp only [checkTrivial, Bool.and_eq_true, decide_eq_true_eq, exists_and_left]
  rw [ComputableClosure.checkNat_correct]
  constructor
  · rintro ⟨hvalid, hw⟩
    exact ⟨hvalid, (natural_word_trivial_iff _ hvalid.1 _ hvalid.2).mp hw⟩
  · rintro ⟨hvalid, hw⟩
    exact ⟨hvalid, (natural_word_trivial_iff _ hvalid.1 _ hvalid.2).mpr hw⟩

/-- An unconditional uniform semidecision procedure, on the original presentation
and word codes, for equality to the identity in their ordinary presented group. -/
theorem ordinary_word_problem_re :
    REPred (fun input : PresentationCode × List (ℕ × Bool) =>
      validInput input ∧
        PresentedGroup.mk (relations input.1) (interpretWord input.1.1 input.2) = 1) := by
  have hp : Partrec (fun input : PresentationCode × List (ℕ × Bool) =>
      Nat.rfind (fun c => (checkTrivial input c : Part Bool))) :=
    Partrec.rfind checkTrivial_primrec.to_comp.partrec.to₂
  apply hp.dom_re.of_eq
  intro input
  rw [Nat.rfind_dom, ← checkTrivial_correct]
  simp

end Kourovka.MetabelianEnumeration.ComputablePresentations


==> anc/lean/Kourovka/Computability/ComputableWords.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.WordCertificates

/-!
# Computable Words

Primitive-recursive free reduction, with the actual Mathlib encoding.
This is a computability theorem, not merely an executable implementation.
-/

namespace Kourovka.MetabelianEnumeration.ComputableWords

variable {α : Type*} [Primcodable α] [DecidableEq α]

def reduceStep (letter : α × Bool) (word : List (α × Bool)) : List (α × Bool) :=
  List.casesOn word [letter] fun head tail =>
    if letter.1 = head.1 ∧ letter.2 = !head.2 then tail else letter :: head :: tail

theorem reduceStep_primrec : Primrec₂ (@reduceStep α _) := by
  let hnil : Primrec (fun p : (α × Bool) × List (α × Bool) => [p.1]) :=
    Primrec.list_cons.comp Primrec.fst (Primrec.const [])
  have hcond : PrimrecPred (fun p : ((α × Bool) × List (α × Bool)) ×
      ((α × Bool) × List (α × Bool)) =>
      p.1.1.1 = p.2.1.1 ∧ p.1.1.2 = !p.2.1.2) :=
    (Primrec.eq.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst))
      (Primrec.fst.comp (Primrec.fst.comp Primrec.snd))).and
    (Primrec.eq.comp (Primrec.snd.comp (Primrec.fst.comp Primrec.fst))
      (Primrec.not.comp (Primrec.snd.comp (Primrec.fst.comp Primrec.snd))))
  have hbody : Primrec₂ (fun p : (α × Bool) × List (α × Bool) =>
      fun q : (α × Bool) × List (α × Bool) =>
      if p.1.1 = q.1.1 ∧ p.1.2 = !q.1.2 then q.2 else p.1 :: q.1 :: q.2) :=
    (Primrec.ite hcond (Primrec.snd.comp Primrec.snd)
      (Primrec.list_cons.comp (Primrec.fst.comp Primrec.fst)
        (Primrec.list_cons.comp (Primrec.fst.comp Primrec.snd)
          (Primrec.snd.comp Primrec.snd)))).to₂
  exact Primrec.list_casesOn Primrec.snd hnil hbody

omit [Primcodable α] in
theorem reduce_eq_foldr (word : List (α × Bool)) :
    FreeGroup.reduce word = word.foldr reduceStep [] := by
  induction word with
  | nil => rfl
  | cons letter word ih => rw [FreeGroup.reduce.cons, List.foldr_cons, ← ih]; rfl

theorem reduce_primrec : Primrec (@FreeGroup.reduce α _) := by
  have h := Primrec.list_foldr (Primrec.id (α := List (α × Bool))) (Primrec.const [])
    ((reduceStep_primrec.comp (Primrec.fst.comp Primrec.snd)
      (Primrec.snd.comp Primrec.snd)).to₂)
  exact h.of_eq (fun w => (reduce_eq_foldr w).symm)

def wordEq (left right : List (α × Bool)) : Bool :=
  decide (FreeGroup.reduce left = FreeGroup.reduce right)

theorem wordEq_primrec : Primrec₂ (@wordEq α _) :=
  Primrec.eq.decide.comp (reduce_primrec.comp Primrec.fst) (reduce_primrec.comp Primrec.snd)

omit [Primcodable α] in
theorem wordEq_correct (left right : List (α × Bool)) :
    wordEq left right = true ↔ FreeGroup.mk left = FreeGroup.mk right := by
  simp only [wordEq, decide_eq_true_eq]
  constructor
  · intro h
    have h' := congrArg FreeGroup.mk h
    simpa only [FreeGroup.reduce.self] using h'
  · intro h
    have h' := congrArg FreeGroup.toWord h
    simpa only [FreeGroup.toWord_mk] using h'

/-- The encoding keeps exactly the freely reduced lists. -/
abbrev ReducedWord (α : Type*) [DecidableEq α] :=
  {w : List (α × Bool) // FreeGroup.reduce w = w}

theorem reduced_primrec : PrimrecPred (fun w : List (α × Bool) => FreeGroup.reduce w = w) :=
  Primrec.eq.comp reduce_primrec Primrec.id

instance reducedWordPrimcodable : Primcodable (ReducedWord α) :=
  Primcodable.subtype reduced_primrec

def reducedWordEquiv : FreeGroup α ≃ ReducedWord α where
  toFun g := ⟨g.toWord, FreeGroup.reduce_toWord g⟩
  invFun w := FreeGroup.mk w.1
  left_inv _ := FreeGroup.mk_toWord
  right_inv w := Subtype.ext (by exact w.2)

instance freeGroupPrimcodable : Primcodable (FreeGroup α) :=
  Primcodable.ofEquiv (ReducedWord α) reducedWordEquiv

theorem toWord_primrec : Primrec (@FreeGroup.toWord α _) :=
  Primrec.subtype_val.comp (Primrec.of_equiv (e := reducedWordEquiv))

theorem freeGroup_primrec_iff {β : Type*} [Primcodable β] {f : β → FreeGroup α} :
    Primrec f ↔ Primrec (fun b => (f b).toWord) := by
  rw [← Primrec.of_equiv_iff reducedWordEquiv, ← Primrec.subtype_val_iff]
  rfl

theorem mk_primrec : Primrec (@FreeGroup.mk α) :=
  freeGroup_primrec_iff.mpr reduce_primrec

theorem mul_primrec : Primrec₂ (fun x y : FreeGroup α => x * y) :=
  freeGroup_primrec_iff.mpr <|
    (reduce_primrec.comp (Primrec.list_append.comp
      (toWord_primrec.comp Primrec.fst) (toWord_primrec.comp Primrec.snd))).of_eq
        (fun p => (FreeGroup.toWord_mul p.1 p.2).symm)

omit [DecidableEq α] in
theorem invRev_primrec : Primrec (@FreeGroup.invRev α) :=
  Primrec.list_reverse.comp <|
    Primrec.list_map Primrec.id
      ((Primrec.fst.comp Primrec.snd).pair
        (Primrec.not.comp (Primrec.snd.comp Primrec.snd))).to₂

theorem inv_primrec : Primrec (fun x : FreeGroup α => x⁻¹) :=
  freeGroup_primrec_iff.mpr <|
    (invRev_primrec.comp toWord_primrec).of_eq (fun g => (FreeGroup.toWord_inv g).symm)

theorem conjugate_primrec : Primrec₂ (fun g x : FreeGroup α => g * x * g⁻¹) :=
  mul_primrec.comp (mul_primrec.comp Primrec.fst Primrec.snd)
    (inv_primrec.comp Primrec.fst)

end Kourovka.MetabelianEnumeration.ComputableWords


==> anc/lean/Kourovka/Computability/Enumeration.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Mathlib.Computability.Halting
import Mathlib.Tactic

/-!
# Recursive enumerability from finite certificates

The search below is unbounded only when the input has no certificate.
`recursively_enumerable_of_certificates` proves the general computability reduction;
the application to metabelian groups is in `Kourovka.Paper`.
-/

namespace Kourovka.MetabelianEnumeration

/-- Search all certificates below the supplied bound. -/
def boundedSearch (check : ℕ → ℕ → Bool) (presentation bound : ℕ) : Bool :=
  (List.range bound).any (check presentation)

theorem boundedSearch_iff (check : ℕ → ℕ → Bool) (p n : ℕ) :
    boundedSearch check p n = true ↔ ∃ c < n, check p c = true := by
  simp [boundedSearch, List.any_eq_true, List.mem_range]

theorem boundedSearch_sound (check : ℕ → ℕ → Bool) (P : ℕ → Prop)
    (sound : ∀ p c, check p c = true → P p) (p n : ℕ)
    (h : boundedSearch check p n = true) : P p := by
  obtain ⟨c, _, hc⟩ := (boundedSearch_iff check p n).mp h
  exact sound p c hc

theorem boundedSearch_complete (check : ℕ → ℕ → Bool) (P : ℕ → Prop)
    (complete : ∀ p, P p → ∃ c, check p c = true) (p : ℕ) (hp : P p) :
    ∃ n, boundedSearch check p n = true := by
  obtain ⟨c, hc⟩ := complete p hp
  exact ⟨c + 1, (boundedSearch_iff check p (c + 1)).mpr ⟨c, by omega, hc⟩⟩

/-- Explicit proof of recursive enumerability from a computable, sound and
complete certificate predicate. Instantiating this with Bieri--Strebel
certificates is a separate obligation. -/
theorem recursively_enumerable_of_certificates
    (check : ℕ → ℕ → Bool) (hc : Computable₂ check) (P : ℕ → Prop)
    (correct : ∀ p, P p ↔ ∃ c, check p c = true) : REPred P := by
  have hp : Partrec (fun p => Nat.rfind (fun c => (check p c : Part Bool))) :=
    Partrec.rfind hc.partrec.to₂
  apply hp.dom_re.of_eq
  intro p
  rw [Nat.rfind_dom, correct]
  simp

end Kourovka.MetabelianEnumeration


==> anc/lean/Kourovka/Covers/CertifiedCover.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.CoverSoundness
import Kourovka.Covers.CoverMargin

/-!
# Certified Cover

An accepted rational cone-margin certificate produces an explicit
ordinary finite presentation defining a metabelian group.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover

open Collection ConeVerifier TamenessCompactness

def marginConstant (k r : ℕ) : ℚ := min ((1 / 2 : ℚ) ^ r / k) 1

def coneRadius {k a : ℕ} (data : Datum k a) (r : ℕ) : ℕ :=
  certifiedRadius k (marginConstant k r) (supportBound data)

/-- Soundness for the computable margin checker and explicit integer radius. -/
theorem checked_cover_metabelian {k a : ℕ} (data : Datum k a) (hk : 1 ≤ k) (r : ℕ)
    (hr : checkMargin (data.polynomials.map polynomialSupport) ((1 / 2 : ℚ) ^ r) = true) :
    Metabelian (GroupOf data (coneRadius data r)) := by
  let ε : ℚ := (1 / 2) ^ r
  have hε : 0 < ε := by dsimp [ε]; positivity
  have hk0 : (0 : ℚ) < k := by exact_mod_cast (show 0 < k by omega)
  have hC : 0 < marginConstant k r := lt_min (div_pos hε hk0) (by norm_num)
  have hD := supportBound_ge_one data
  apply certified_cover_metabelian data hk (marginConstant k r) (supportBound data)
    hC hD ((min_le_right _ _).trans hD) (supportBound_norm data)
  intro v hv
  obtain ⟨p, hp, hdir⟩ := cube_margin_direction data hk ε hε
    ((checkMargin_correct _ _).mp hr) v hv
  refine ⟨p, hp, ?_⟩
  intro term ht
  have hCle : ((marginConstant k r : ℚ) : ℝ) ≤ ((ε / k : ℚ) : ℝ) := by
    exact_mod_cast (min_le_left (ε / k) 1)
  exact (hdir term ht).trans (by nlinarith [norm_nonneg (euclidean v)])

/-- Every finite cone cover has an explicit integer radius at which its
ordinary finite group presentation is metabelian. -/
theorem exists_metabelian_cover_radius {k a : ℕ} (data : Datum k a) (hk : 1 ≤ k)
    (hc : ConeCover (data.polynomials.map polynomialSupport)) :
    ∃ R : ℕ, Metabelian (GroupOf data R) := by
  obtain ⟨r, hr⟩ := dyadic_margin_search_terminates _ hc
  exact ⟨coneRadius data r, checked_cover_metabelian data hk r hr⟩

end Kourovka.MetabelianEnumeration.FiniteCover


==> anc/lean/Kourovka/Covers/CertifiedRadius.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.Radius
import Kourovka.Polyhedral.ConeMargin

/-!
# Certified Radius

The manuscript's explicit radius bound uses exact rational arithmetic.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover

def certifiedRadius (k : ℕ) (C D : ℚ) : ℕ :=
  1 + ⌈2 * (k : ℚ) * (1 + D + D ^ 2 / C)⌉₊

theorem certifiedRadius_large {k : ℕ} (hk : 1 ≤ k) {C D : ℚ}
    (hC : 0 < C) (hD : 1 ≤ D) (hCD : C ≤ D) :
    2 * (k : ℚ) < certifiedRadius k C D ∧
    2 * (k : ℚ) * D < certifiedRadius k C D ∧
    C < certifiedRadius k C D ∧
    D ^ 2 < C * certifiedRadius k C D := by
  have hk' : (1 : ℚ) ≤ k := by exact_mod_cast hk
  have hquot : 0 ≤ D ^ 2 / C := div_nonneg (sq_nonneg D) (le_of_lt hC)
  have hceil := Nat.le_ceil (2 * (k : ℚ) * (1 + D + D ^ 2 / C))
  have hmain : 2 * (k : ℚ) * (1 + D + D ^ 2 / C) < certifiedRadius k C D := by
    simp only [certifiedRadius, Nat.cast_add, Nat.cast_one]
    linarith
  have hbase : 0 < 2 * (k : ℚ) * (1 + D + D ^ 2 / C) := by positivity
  have hfirst : 2 * (k : ℚ) < certifiedRadius k C D := by
    nlinarith [mul_nonneg (show 0 ≤ (k : ℚ) by linarith) hquot]
  have hsecond : 2 * (k : ℚ) * D < certifiedRadius k C D := by
    nlinarith [mul_nonneg (show 0 ≤ (k : ℚ) by linarith) hquot]
  have hthird : C < certifiedRadius k C D := by
    nlinarith [mul_nonneg (show 0 ≤ 2 * (k : ℚ) - 1 by linarith)
      (show 0 ≤ D by linarith)]
  have hfourth : D ^ 2 / C < certifiedRadius k C D := by
    nlinarith [mul_nonneg (show 0 ≤ 2 * (k : ℚ) - 1 by linarith) hquot,
      mul_nonneg (show 0 ≤ (k : ℚ) by linarith) (show 0 ≤ D by linarith)]
  exact ⟨hfirst, hsecond, hthird, by
    have := (div_lt_iff₀ hC).mp hfourth
    nlinarith⟩

def certifiedDelta (k : ℕ) (C : ℚ) : ℚ := min (C / 4) (1 / (4 * (k : ℚ)))

theorem certifiedDelta_bounds {k : ℕ} (hk : 1 ≤ k) {C : ℚ} (hC : 0 < C) :
    0 < certifiedDelta k C ∧ certifiedDelta k C ≤ C / 4 ∧
      certifiedDelta k C < 1 / (2 * (k : ℚ)) := by
  have hk' : (0 : ℚ) < k := by exact_mod_cast lt_of_lt_of_le Nat.zero_lt_one hk
  refine ⟨lt_min (by positivity) (by positivity), min_le_left _ _, ?_⟩
  apply (min_le_right _ _).trans_lt
  apply one_div_lt_one_div_of_lt (by positivity)
  nlinarith

end Kourovka.MetabelianEnumeration.FiniteCover


==> anc/lean/Kourovka/Covers/ComputableCoverBounds.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.ComputableCoverWords

/-!
# Computable Cover Bounds

Every generated natural-alphabet cover relator uses only its announced
finite alphabet. Reduction, inversion, products and integer powers preserve
this bound.
-/

namespace Kourovka.MetabelianEnumeration.ComputableCoverBounds

open ComputableCoverData ComputableCoverWords

def bounded (n : ℕ) : Subgroup WordGroup where
  carrier := {w | ∀ letter ∈ w.toWord, letter.1 < n}
  one_mem' := by
    change ∀ letter ∈ (1 : WordGroup).toWord, letter.1 < n
    simp only [FreeGroup.toWord_one, List.not_mem_nil, false_implies, forall_const]
  mul_mem' := by
    intro x y hx hy letter hletter
    rcases List.mem_append.mp ((FreeGroup.toWord_mul_sublist x y).subset hletter) with h | h
    · exact hx letter h
    · exact hy letter h
  inv_mem' := by
    intro x hx letter hletter
    rw [FreeGroup.toWord_inv] at hletter
    obtain ⟨z, hz, rfl⟩ := List.mem_map.mp (List.mem_reverse.mp hletter)
    exact hx z hz

theorem of_mem {n i : ℕ} (h : i < n) : FreeGroup.of i ∈ bounded n := by
  intro letter hletter
  obtain rfl := List.mem_singleton.mp (FreeGroup.toWord_of i ▸ hletter)
  exact h

theorem conjugate_mem {n : ℕ} {x w : WordGroup} (hx : x ∈ bounded n)
    (hw : w ∈ bounded n) : FiniteCover.conjugate x w ∈ bounded n :=
  (bounded n).mul_mem ((bounded n).mul_mem ((bounded n).inv_mem hw) hx) hw

theorem rightComm_mem {n : ℕ} {x y : WordGroup} (hx : x ∈ bounded n)
    (hy : y ∈ bounded n) : FiniteCover.rightComm x y ∈ bounded n :=
  (bounded n).mul_mem ((bounded n).mul_mem
    ((bounded n).mul_mem ((bounded n).inv_mem hx) ((bounded n).inv_mem hy)) hx) hy

theorem ordered_mem {k n : ℕ} (hk : k ≤ n) (v : List ℤ) : ordered k v ∈ bounded n := by
  apply (bounded n).list_prod_mem
  intro x hx
  obtain ⟨i, hi, rfl⟩ := List.mem_map.mp hx
  exact (bounded n).zpow_mem (of_mem ((List.mem_range.mp hi).trans_le hk)) _

theorem polynomial_mem {k n : ℕ} (hk : k ≤ n) {x : WordGroup}
    (hx : x ∈ bounded n) (p : PolynomialCode) : polynomial k x p ∈ bounded n := by
  apply (bounded n).list_prod_mem
  intro w hw
  obtain ⟨term, _, rfl⟩ := List.mem_map.mp hw
  apply conjugate_mem ((bounded n).zpow_mem hx _)
  cases p.1
  · exact (bounded n).inv_mem (ordered_mem hk _)
  · exact ordered_mem hk _

theorem relators_mem (data : DatumCode) (R : ℕ) :
    ∀ w ∈ relators data R, w ∈ bounded (dimension data + alphabet data) := by
  intro w hw
  rcases List.mem_append.mp hw with hw | hw
  · rcases List.mem_append.mp hw with hw | hw
    · obtain ⟨i, hi, hw⟩ := List.mem_flatMap.mp hw
      obtain ⟨j, hj, rfl⟩ := List.mem_map.mp hw
      have hi' := List.mem_range.mp hi
      have hj' := List.mem_range.mp (List.mem_filter.mp hj).1
      apply (bounded _).mul_mem
      · exact rightComm_mem (of_mem (by omega)) (of_mem (by omega))
      · apply (bounded _).inv_mem
        apply of_mem
        exact Nat.add_lt_add_left (Nat.mod_lt _ (Nat.succ_pos _)) _
    · obtain ⟨i, hi, hw⟩ := List.mem_flatMap.mp hw
      obtain ⟨j, hj, hw⟩ := List.mem_flatMap.mp hw
      obtain ⟨v, _, rfl⟩ := List.mem_map.mp hw
      have hi' := List.mem_range.mp hi
      have hj' := List.mem_range.mp hj
      apply rightComm_mem (of_mem (by omega))
      exact conjugate_mem (of_mem (by omega)) (ordered_mem (Nat.le_add_right _ _) _)
  · obtain ⟨i, hi, hw⟩ := List.mem_flatMap.mp hw
    obtain ⟨p, _, rfl⟩ := List.mem_map.mp hw
    have hi' := List.mem_range.mp hi
    have hx := of_mem (n := dimension data + alphabet data)
      (i := dimension data + i) (by omega)
    exact (bounded _).mul_mem ((bounded _).inv_mem hx)
      (polynomial_mem (Nat.le_add_right _ _) hx p)

theorem presentation_wellFormed (data : DatumCode) (R : ℕ) :
    WellFormed (presentation data R) := by
  intro w hw
  obtain ⟨r, hr, rfl⟩ := List.mem_map.mp hw
  exact relators_mem data R r hr

end Kourovka.MetabelianEnumeration.ComputableCoverBounds


==> anc/lean/Kourovka/Covers/ComputableCoverData.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.ComputableCone
import Kourovka.Covers.CertifiedCover

/-!
# Computable Cover Data

Uniform natural/list encoding of finite cover data and its explicit
integer radius. Both dimensions are encoded one below their positive value.
-/

namespace Kourovka.MetabelianEnumeration.ComputableCoverData

open ComputableIntegers FiniteCover

abbrev PolynomialCode := Bool × List (List ℤ × ℤ)
abbrev DatumCode := (ℕ × ℕ) × (List (List ℕ) × List PolynomialCode)

def dimension (data : DatumCode) : ℕ := data.1.1 + 1

def alphabet (data : DatumCode) : ℕ := data.1.2 + 1

def decodePolynomial (k : ℕ) (p : PolynomialCode) : FiniteCover.Polynomial k :=
  (p.1, p.2.map fun term => ((fun i : Fin k => term.1.getD i 0), term.2))

def decode (data : DatumCode) : FiniteCover.Datum (dimension data) (alphabet data) where
  designated i j := ⟨((data.2.1.getD i []).getD j 0) % alphabet data, Nat.mod_lt _ (Nat.succ_pos _)⟩
  polynomials := data.2.2.map (decodePolynomial (dimension data))

def encode {k a : ℕ} (data : FiniteCover.Datum (k + 1) (a + 1)) : DatumCode :=
  ((k, a), ((List.ofFn fun i => List.ofFn fun j => (data.designated i j).val),
    data.polynomials.map fun p => (p.1, p.2.map fun term => (List.ofFn term.1, term.2))))

theorem getD_ofFn {α : Type*} {n : ℕ} (f : Fin n → α) (d : α) (i : Fin n) :
    (List.ofFn f).getD i d = f i := by
  simp [List.getD_eq_getElem?_getD]

theorem decode_encode {k a : ℕ} (data : FiniteCover.Datum (k + 1) (a + 1)) :
    decode (encode data) = data := by
  cases data with
  | mk designated polynomials =>
    apply congrArg₂ FiniteCover.Datum.mk
    · funext i j
      apply Fin.ext
      change ((List.ofFn fun i => List.ofFn fun j => (designated i j).val).getD i []).getD j 0 %
        (a + 1) = (designated i j).val
      rw [getD_ofFn, getD_ofFn, Nat.mod_eq_of_lt (designated i j).isLt]
    · simp only [encode, dimension, decodePolynomial, List.map_map, Function.comp_def]
      have ht : ∀ term : FiniteCover.Lattice (k + 1) × ℤ,
          ((fun i : Fin (k + 1) => (List.ofFn term.1).getD i 0), term.2) = term := by
        intro term
        apply Prod.ext
        · ext i; exact getD_ofFn term.1 0 i
        · rfl
      simp only [ht]
      change List.map (fun p => (p.1, List.map id p.2)) polynomials = polynomials
      simp only [List.map_id]
      change List.map id polynomials = polynomials
      exact List.map_id _

def supports (data : DatumCode) : ComputableCone.SupportsCode :=
  data.2.2.map fun p => p.2.map Prod.fst

theorem decode_supports (data : DatumCode) :
    ComputableCone.decodeSupports (dimension data) (supports data) =
      (decode data).polynomials.map TamenessCompactness.polynomialSupport := by
  simp only [ComputableCone.decodeSupports, supports, decode,
    TamenessCompactness.polynomialSupport, decodePolynomial, List.map_map, Function.comp_def]
  rfl

def vectorLength (k : ℕ) (v : List ℤ) : ℕ :=
  ((List.range k).map fun i => (v.getD i 0).natAbs).sum

def lengthBound (data : DatumCode) : ℕ :=
  1 + (data.2.2.flatMap fun p => p.2.map fun term => vectorLength (dimension data) term.1).sum

theorem vectorLength_eq (k : ℕ) (v : List ℤ) :
    (vectorLength k v : ℚ) = supportLength (fun i : Fin k => v.getD i 0) := by
  rw [vectorLength, ← List.map_coe_finRange k]
  simp only [List.map_map, Function.comp_def, Nat.cast_list_sum, List.map_map, supportLength]
  simp [← List.ofFn_eq_map, List.sum_ofFn]

theorem lengthBound_eq (data : DatumCode) :
    (lengthBound data : ℚ) = supportBound (decode data) := by
  simp only [lengthBound, supportBound, supportLengths, decode, decodePolynomial,
    Nat.cast_add, Nat.cast_one, Nat.cast_list_sum, List.map_flatMap, List.map_map,
    List.flatMap_map, Function.comp_def, vectorLength_eq]

def radius (data : DatumCode) (r : ℕ) : ℕ :=
  1 + 2 * dimension data * (1 + lengthBound data +
    lengthBound data ^ 2 * dimension data * 2 ^ r)

theorem marginConstant_eq {k : ℕ} (hk : 1 ≤ k) (r : ℕ) :
    marginConstant k r = (1 / 2 : ℚ) ^ r / k := by
  have hk1 : (1 : ℚ) ≤ k := by exact_mod_cast hk
  have hk0 : (0 : ℚ) < k := by linarith
  apply min_eq_left
  apply (div_le_one hk0).mpr
  exact (pow_le_one₀ (by norm_num) (by norm_num) : (1 / 2 : ℚ) ^ r ≤ 1).trans hk1

theorem coneRadius_formula {k a : ℕ} (data : FiniteCover.Datum k a) (hk : 1 ≤ k)
    (r D : ℕ) (hD : supportBound data = (D : ℚ)) :
    coneRadius data r = 1 + 2 * k * (1 + D + D ^ 2 * k * 2 ^ r) := by
  rw [coneRadius, certifiedRadius, marginConstant_eq hk r, hD]
  have he : 2 * (k : ℚ) * (1 + D + (D : ℚ) ^ 2 / ((1 / 2 : ℚ) ^ r / k)) =
      ((2 * k * (1 + D + D ^ 2 * k * 2 ^ r) : ℕ) : ℚ) := by
    push_cast
    simp only [div_eq_mul_inv, one_mul, mul_inv_rev, inv_pow, inv_inv]
    ring
  rw [he, Nat.ceil_natCast]

theorem radius_eq (data : DatumCode) (r : ℕ) : radius data r = coneRadius (decode data) r := by
  rw [coneRadius_formula (decode data) (by simp [dimension]) r (lengthBound data) (lengthBound_eq data).symm]
  rfl

theorem dimension_primrec : Primrec dimension :=
  Primrec.succ.comp (Primrec.fst.comp Primrec.fst)

theorem alphabet_primrec : Primrec alphabet :=
  Primrec.succ.comp (Primrec.snd.comp Primrec.fst)

theorem supports_primrec : Primrec supports :=
  Primrec.list_map (Primrec.snd.comp Primrec.snd)
    (Primrec.list_map (Primrec.snd.comp Primrec.snd) (Primrec.fst.comp Primrec.snd).to₂).to₂

theorem nat_sum_primrec : Primrec (List.sum : List ℕ → ℕ) :=
  (Primrec.list_foldr Primrec.id (Primrec.const 0)
    (Primrec.nat_add.comp (Primrec.fst.comp Primrec.snd) (Primrec.snd.comp Primrec.snd)).to₂).of_eq
    (fun l => by induction l <;> simp_all)

theorem vectorLength_primrec : Primrec₂ vectorLength :=
  nat_sum_primrec.comp (Primrec.list_map (Primrec.list_range.comp Primrec.fst)
    (natAbs_primrec.comp ((Primrec.list_getD 0).comp
      (Primrec.snd.comp Primrec.fst) Primrec.snd)).to₂)

theorem lengthBound_primrec : Primrec lengthBound :=
  Primrec.nat_add.comp (Primrec.const 1) (nat_sum_primrec.comp
    (Primrec.list_flatMap (Primrec.snd.comp Primrec.snd)
      (Primrec.list_map (Primrec.snd.comp Primrec.snd)
        (vectorLength_primrec.comp (dimension_primrec.comp (Primrec.fst.comp Primrec.fst))
          (Primrec.fst.comp Primrec.snd)).to₂).to₂))

theorem radius_primrec : Primrec₂ radius :=
  Primrec.nat_add.comp (Primrec.const 1) (Primrec.nat_mul.comp
    (Primrec.nat_mul.comp (Primrec.const 2) (dimension_primrec.comp Primrec.fst))
    (Primrec.nat_add.comp (Primrec.nat_add.comp (Primrec.const 1) (lengthBound_primrec.comp Primrec.fst))
      (Primrec.nat_mul.comp
        (Primrec.nat_mul.comp
          (nat_pow_primrec.comp (lengthBound_primrec.comp Primrec.fst) (Primrec.const 2))
          (dimension_primrec.comp Primrec.fst))
        (nat_pow_primrec.comp (Primrec.const 2) Primrec.snd))))

def check (data : DatumCode) (r : ℕ) : Bool :=
  ComputableCone.checkMargin (dimension data, r) (supports data)

theorem check_primrec : Primrec₂ check :=
  ComputableCone.checkMargin_primrec.comp ((dimension_primrec.comp Primrec.fst).pair Primrec.snd)
    (supports_primrec.comp Primrec.fst)

theorem check_sound (data : DatumCode) (r : ℕ) (h : check data r = true) :
    Metabelian (FiniteCover.GroupOf (decode data) (radius data r)) := by
  rw [radius_eq]
  apply checked_cover_metabelian (decode data) (by simp [dimension]) r
  simpa only [check, ComputableCone.checkMargin_eq, decode_supports] using h

end Kourovka.MetabelianEnumeration.ComputableCoverData


==> anc/lean/Kourovka/Covers/ComputableCoverSemantics.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.ComputableCoverWords

/-!
# Computable Cover Semantics

The natural-alphabet relators realize exactly the three ordinary cover families.
-/

namespace Kourovka.MetabelianEnumeration.ComputableCoverSemantics

open ComputableCoverData ComputableCoverWords FiniteCover

variable {G : Type*} [Group G]

theorem map_ordered (k : ℕ) (v : List ℤ) (f : FreeGroup ℕ →* G)
    (t : Fin k → G) (ht : ∀ i : Fin k, f (FreeGroup.of i.val) = t i) :
    f (ordered k v) = orderedWord t (fun i => v.getD i.val 0) := by
  rw [ordered, map_list_prod, List.map_map, ← List.map_coe_finRange k]
  simp only [← List.ofFn_eq_map, List.map_ofFn, Function.comp_def,
    map_zpow, ht, orderedWord]

theorem map_polynomial (k : ℕ) (x : FreeGroup ℕ) (p : PolynomialCode)
    (f : FreeGroup ℕ →* G) (t : Fin k → G)
    (ht : ∀ i : Fin k, f (FreeGroup.of i.val) = t i) :
    f (ComputableCoverWords.polynomial k x p) =
      polynomialWord t (f x) (decodePolynomial k p) := by
  simp only [ComputableCoverWords.polynomial, polynomialWord, decodePolynomial,
    map_list_prod, List.map_map]
  congr 1
  apply List.map_congr_left
  intro term _
  simp only [Function.comp_def, map_conjugate, map_zpow]
  cases p.1 <;> simp only [Bool.false_eq_true, ↓reduceIte, Bool.cond_false, Bool.cond_true, map_inv,
    map_ordered k term.1 f t ht]

theorem relators_realizes (data : DatumCode) (R : ℕ) (f : FreeGroup ℕ →* G)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G)
    (ht : ∀ i, f (FreeGroup.of i.val) = t i)
    (hA : ∀ i, f (FreeGroup.of (dimension data + i.val)) = A i) :
    (∀ r ∈ ComputableCoverWords.relators data R, f r = 1) ↔
      Realizes (decode data) R t A := by
  have htm (i j : Fin (dimension data)) :
      f (tRelator (data, (i.val, j.val))) =
        rightComm (t i) (t j) * (A ((decode data).designated i j))⁻¹ := by
    simp only [tRelator, map_mul, map_inv, map_rightComm, ht]
    exact congrArg (fun x => rightComm (t i) (t j) * x⁻¹)
      (hA ((decode data).designated i j))
  have hsm (i j : Fin (alphabet data)) (v : Fin (dimension data) → ℤ) :
      f (shortRelator (data, ((i.val, j.val), List.ofFn v))) =
        rightComm (A i) (conjugate (A j) (orderedWord t v)) := by
    simp only [shortRelator, map_rightComm, map_conjugate, hA,
      map_ordered _ _ f t ht, getD_ofFn]
  have hpm (i : Fin (alphabet data)) (p : PolynomialCode) :
      f (polynomialRelator ((data, i.val), p)) =
        (A i)⁻¹ * polynomialWord t (A i) (decodePolynomial (dimension data) p) := by
    simp only [polynomialRelator, map_mul, map_inv, hA, map_polynomial _ _ p f t ht]
  constructor
  · intro h
    refine ⟨?_, ?_, ?_⟩
    · intro i j hij
      have hm : tRelator (data, (i.val, j.val)) ∈ ComputableCoverWords.relators data R := by
        apply List.mem_append_left
        apply List.mem_append_left
        apply List.mem_flatMap.mpr
        refine ⟨i.val, List.mem_range.mpr i.isLt, List.mem_map.mpr ?_⟩
        exact ⟨j.val, List.mem_filter.mpr ⟨List.mem_range.mpr j.isLt,
          decide_eq_true hij⟩, rfl⟩
      have he := h _ hm
      rw [htm] at he
      exact mul_inv_eq_one.mp he
    · intro i j v hv
      have hm : shortRelator (data, ((i.val, j.val), List.ofFn v)) ∈
          ComputableCoverWords.relators data R := by
        apply List.mem_append_left
        apply List.mem_append_right
        apply List.mem_flatMap.mpr
        refine ⟨i.val, List.mem_range.mpr i.isLt, List.mem_flatMap.mpr ?_⟩
        refine ⟨j.val, List.mem_range.mpr j.isLt, List.mem_map.mpr ?_⟩
        exact ⟨List.ofFn v, (ComputableLatticeBall.mem_ball_ofFn v).mpr hv, rfl⟩
      simpa only [hsm] using h _ hm
    · intro i p hp
      obtain ⟨q, hq, rfl⟩ := List.mem_map.mp hp
      have hm : polynomialRelator ((data, i.val), q) ∈
          ComputableCoverWords.relators data R := by
        apply List.mem_append_right
        apply List.mem_flatMap.mpr
        exact ⟨i.val, List.mem_range.mpr i.isLt, List.mem_map.mpr ⟨q, hq, rfl⟩⟩
      have he := h _ hm
      rw [hpm] at he
      exact inv_mul_eq_one.mp he
  · intro h r hr
    rcases List.mem_append.mp hr with hr | hr
    · rcases List.mem_append.mp hr with hr | hr
      · obtain ⟨i, hi, hr⟩ := List.mem_flatMap.mp hr
        obtain ⟨j, hj, rfl⟩ := List.mem_map.mp hr
        obtain ⟨hj, hij⟩ := List.mem_filter.mp hj
        let i' : Fin (dimension data) := ⟨i, List.mem_range.mp hi⟩
        let j' : Fin (dimension data) := ⟨j, List.mem_range.mp hj⟩
        change f (tRelator (data, (i'.val, j'.val))) = 1
        rw [htm, h.t_comm i' j' (of_decide_eq_true hij), mul_inv_cancel]
      · obtain ⟨i, hi, hr⟩ := List.mem_flatMap.mp hr
        obtain ⟨j, hj, hr⟩ := List.mem_flatMap.mp hr
        obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hr
        obtain ⟨w, rfl, hw⟩ := ComputableLatticeBall.mem_ball _ _ _ |>.mp hv
        let i' : Fin (alphabet data) := ⟨i, List.mem_range.mp hi⟩
        let j' : Fin (alphabet data) := ⟨j, List.mem_range.mp hj⟩
        change f (shortRelator (data, ((i'.val, j'.val), List.ofFn w))) = 1
        rw [hsm]
        exact h.short_comm i' j' w hw
    · obtain ⟨i, hi, hr⟩ := List.mem_flatMap.mp hr
      obtain ⟨p, hp, rfl⟩ := List.mem_map.mp hr
      let i' : Fin (alphabet data) := ⟨i, List.mem_range.mp hi⟩
      change f (polynomialRelator ((data, i'.val), p)) = 1
      rw [hpm, ← h.polynomial i' _ (List.mem_map.mpr ⟨p, hp, rfl⟩), inv_mul_cancel]


def codeT (data : DatumCode) (R : ℕ) (i : Fin (dimension data)) :
    MetabelianEnumeration.GroupOf (presentation data R) :=
  PresentedGroup.of (Fin.castAdd (alphabet data) i)

def codeA (data : DatumCode) (R : ℕ) (i : Fin (alphabet data)) :
    MetabelianEnumeration.GroupOf (presentation data R) :=
  PresentedGroup.of (Fin.natAdd (dimension data) i)

theorem code_generators (data : DatumCode) (R : ℕ) :
    Subgroup.closure (Set.range (codeT data R) ∪ Set.range (codeA data R)) = ⊤ := by
  have he : Set.range (codeT data R) ∪ Set.range (codeA data R) =
      Set.range (PresentedGroup.of (rels := relations (presentation data R))) := by
    ext x
    constructor
    · rintro (⟨i, rfl⟩ | ⟨i, rfl⟩)
      · exact ⟨Fin.castAdd (alphabet data) i, rfl⟩
      · exact ⟨Fin.natAdd (dimension data) i, rfl⟩
    · rintro ⟨i, rfl⟩
      cases i using Fin.addCases with
      | left j => exact Or.inl ⟨j, rfl⟩
      | right j => exact Or.inr ⟨j, rfl⟩
  rw [he]
  exact PresentedGroup.closure_range_of _

def naturalAssignment (data : DatumCode)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G) : FreeGroup ℕ →* G :=
  (FreeGroup.lift (generatorAssignment t A)).comp
    (ComputablePresentations.restrictGenerators (dimension data + alphabet data))

theorem naturalAssignment_t (data : DatumCode)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G) (i : Fin (dimension data)) :
    naturalAssignment data t A (FreeGroup.of i.val) = t i := by
  have hi : i.val < dimension data + alphabet data := lt_of_lt_of_le i.isLt (Nat.le_add_right _ _)
  simp only [naturalAssignment, MonoidHom.comp_apply, ComputablePresentations.restrictGenerators,
    FreeGroup.lift_apply_of, dif_pos hi]
  change generatorAssignment t A (Fin.castAdd (alphabet data) i) = _
  simp [generatorAssignment]

theorem naturalAssignment_A (data : DatumCode)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G) (i : Fin (alphabet data)) :
    naturalAssignment data t A (FreeGroup.of (dimension data + i.val)) = A i := by
  have hi : dimension data + i.val < dimension data + alphabet data := Nat.add_lt_add_left i.isLt _
  simp only [naturalAssignment, MonoidHom.comp_apply, ComputablePresentations.restrictGenerators,
    FreeGroup.lift_apply_of, dif_pos hi]
  change generatorAssignment t A (Fin.natAdd (dimension data) i) = _
  simp [generatorAssignment]

theorem code_realizes (data : DatumCode) (R : ℕ) :
    Realizes (decode data) R (codeT data R) (codeA data R) := by
  let f := (PresentedGroup.mk (relations (presentation data R))).comp
    (ComputablePresentations.restrictGenerators (dimension data + alphabet data))
  have he : FreeGroup.lift (generatorAssignment (codeT data R) (codeA data R)) =
      PresentedGroup.mk (relations (presentation data R)) := by
    apply FreeGroup.ext_hom
    intro i
    cases i using Fin.addCases <;>
      simp [generatorAssignment, codeT, codeA, PresentedGroup.of] <;> rfl
  have ht : ∀ i : Fin (dimension data), f (FreeGroup.of i.val) = codeT data R i := by
    intro i
    dsimp only [f]
    rw [← he]
    exact naturalAssignment_t data _ _ i
  have hA : ∀ i : Fin (alphabet data),
      f (FreeGroup.of (dimension data + i.val)) = codeA data R i := by
    intro i
    dsimp only [f]
    rw [← he]
    exact naturalAssignment_A data _ _ i
  apply (relators_realizes data R f _ _ ht hA).mp
  intro r hr
  change PresentedGroup.mk (relations (presentation data R))
    (ComputablePresentations.restrictGenerators _ r) = 1
  rw [← FreeGroup.mk_toWord (x := r), ComputablePresentations.restrict_mk]
  apply PresentedGroup.one_of_mem
  exact List.mem_map.mpr ⟨r.toWord, List.mem_map.mpr ⟨r, hr, rfl⟩, rfl⟩

theorem checked_presentation_metabelian (data : DatumCode) (r : ℕ)
    (hcheck : ComputableCoverData.check data r = true) :
    Metabelian (MetabelianEnumeration.GroupOf (presentation data (radius data r))) := by
  exact metabelian_surjective
    (realizationHom (decode data) (radius data r) _ _ (code_realizes data (radius data r)))
    (realizationHom_surjective (decode data) (radius data r) _ _
      (code_realizes data (radius data r)) (code_generators data (radius data r)))
    (ComputableCoverData.check_sound data r hcheck)

def codeRealizationHom (data : DatumCode) (R : ℕ)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G)
    (h : Realizes (decode data) R t A) :
    MetabelianEnumeration.GroupOf (presentation data R) →* G :=
  PresentedGroup.toGroup (f := generatorAssignment t A) (by
    intro r hr
    obtain ⟨w, hw, rfl⟩ := List.mem_map.mp hr
    obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hw
    rw [← ComputablePresentations.restrict_mk, FreeGroup.mk_toWord]
    exact (relators_realizes data R (naturalAssignment data t A) t A
      (naturalAssignment_t data t A) (naturalAssignment_A data t A)).mpr h v hv)

theorem codeRealizationHom_generator (data : DatumCode) (R : ℕ)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G)
    (h : Realizes (decode data) R t A) (i : Fin (dimension data + alphabet data)) :
    codeRealizationHom data R t A h (PresentedGroup.of i) = generatorAssignment t A i :=
  PresentedGroup.toGroup.of _

theorem codeRealizationHom_surjective (data : DatumCode) (R : ℕ)
    (t : Fin (dimension data) → G) (A : Fin (alphabet data) → G)
    (h : Realizes (decode data) R t A)
    (hgen : Subgroup.closure (Set.range t ∪ Set.range A) = ⊤) :
    Function.Surjective (codeRealizationHom data R t A h) := by
  apply MonoidHom.range_eq_top.mp
  apply top_unique
  rw [← hgen, Subgroup.closure_le]
  rintro x (⟨i, rfl⟩ | ⟨i, rfl⟩)
  · refine ⟨PresentedGroup.of (Fin.castAdd (alphabet data) i), ?_⟩
    simp only [codeRealizationHom_generator, generatorAssignment, Fin.addCases_left]
  · refine ⟨PresentedGroup.of (Fin.natAdd (dimension data) i), ?_⟩
    simp only [codeRealizationHom_generator, generatorAssignment, Fin.addCases_right]

theorem presentation_epimorphism (data : DatumCode) (R : ℕ) :
    ∃ f : MetabelianEnumeration.GroupOf (presentation data R) →*
      FiniteCover.GroupOf (decode data) R, Function.Surjective f := by
  exact ⟨codeRealizationHom data R _ _ (FiniteCover.group_realizes (decode data) R),
    codeRealizationHom_surjective data R _ _ (FiniteCover.group_realizes (decode data) R)
      (FiniteCover.group_generators (decode data) R)⟩

end Kourovka.MetabelianEnumeration.ComputableCoverSemantics


==> anc/lean/Kourovka/Covers/ComputableCoverWords.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.ComputableLatticeBall
import Kourovka.Presentations.RelatorCodes

/-!
# Computable Cover Words

Primitive recursive generation of cover relators on the natural alphabet.
-/

namespace Kourovka.MetabelianEnumeration.ComputableCoverWords

open ComputableCoverData

abbrev WordGroup := FreeGroup ℕ

def ordered (k : ℕ) (v : List ℤ) : WordGroup :=
  ((List.range k).map fun i => FreeGroup.of i ^ v.getD i 0).prod

def polynomial (k : ℕ) (x : WordGroup) (p : PolynomialCode) : WordGroup :=
  (p.2.map fun term => FiniteCover.conjugate (x ^ term.2)
    (bif p.1 then ordered k term.1 else (ordered k term.1)⁻¹)).prod

def designated (data : DatumCode) (i j : ℕ) : ℕ :=
  ((data.2.1.getD i []).getD j 0) % alphabet data

def tRelators (data : DatumCode) : List WordGroup :=
  (List.range (dimension data)).flatMap fun i =>
    ((List.range (dimension data)).filter fun j => i < j).map fun j =>
      FiniteCover.rightComm (FreeGroup.of i) (FreeGroup.of j) *
        (FreeGroup.of (dimension data + designated data i j))⁻¹

def shortRelators (data : DatumCode) (R : ℕ) : List WordGroup :=
  (List.range (alphabet data)).flatMap fun i =>
    (List.range (alphabet data)).flatMap fun j =>
      (ComputableLatticeBall.ball (dimension data) R).map fun v =>
        FiniteCover.rightComm (FreeGroup.of (dimension data + i))
          (FiniteCover.conjugate (FreeGroup.of (dimension data + j)) (ordered (dimension data) v))

def polynomialRelators (data : DatumCode) : List WordGroup :=
  (List.range (alphabet data)).flatMap fun i => data.2.2.map fun p =>
    (FreeGroup.of (dimension data + i))⁻¹ *
      polynomial (dimension data) (FreeGroup.of (dimension data + i)) p

def relators (data : DatumCode) (R : ℕ) : List WordGroup :=
  tRelators data ++ shortRelators data R ++ polynomialRelators data

def presentation (data : DatumCode) (R : ℕ) : PresentationCode :=
  (dimension data + alphabet data, (relators data R).map FreeGroup.toWord)

theorem of_primrec : Primrec (FreeGroup.of : ℕ → WordGroup) :=
  ComputableWords.mk_primrec.comp (Primrec.list_cons.comp
    (Primrec.id.pair (Primrec.const true)) (Primrec.const []))

theorem pow_primrec : Primrec₂ (fun x : WordGroup => fun n : ℕ => x ^ n) := by
  have h := Primrec.nat_rec (Primrec.const (1 : WordGroup))
    (ComputableWords.mul_primrec.comp (Primrec.snd.comp Primrec.snd) Primrec.fst).to₂
  apply h.of_eq
  intro x n
  induction n with
  | zero => rfl
  | succ n ih => simp only [ih, pow_succ]

theorem zpow_primrec : Primrec₂ (fun x : WordGroup => fun z : ℤ => x ^ z) := by
  apply (ComputableIntegers.casesOn_primrec Primrec.snd
    (pow_primrec.comp (Primrec.fst.comp Primrec.fst) Primrec.snd).to₂
    (ComputableWords.inv_primrec.comp (pow_primrec.comp
      (Primrec.fst.comp Primrec.fst) (Primrec.succ.comp Primrec.snd))).to₂).of_eq
  rintro ⟨x, z⟩
  cases z with
  | ofNat n => exact (zpow_natCast x n).symm
  | negSucc n => simp only [zpow_negSucc]

theorem prod_primrec : Primrec (List.prod : List WordGroup → WordGroup) :=
  (Primrec.list_foldr Primrec.id (Primrec.const 1)
    (ComputableWords.mul_primrec.comp
      (Primrec.fst.comp Primrec.snd) (Primrec.snd.comp Primrec.snd)).to₂).of_eq
    (fun l => by induction l <;> simp_all)

theorem rightComm_primrec : Primrec₂ (FiniteCover.rightComm : WordGroup → WordGroup → WordGroup) :=
  ComputableWords.mul_primrec.comp
    (ComputableWords.mul_primrec.comp
      (ComputableWords.mul_primrec.comp (ComputableWords.inv_primrec.comp Primrec.fst)
        (ComputableWords.inv_primrec.comp Primrec.snd)) Primrec.fst) Primrec.snd

theorem conjugate_primrec : Primrec₂ (FiniteCover.conjugate : WordGroup → WordGroup → WordGroup) :=
  ComputableWords.mul_primrec.comp
    (ComputableWords.mul_primrec.comp (ComputableWords.inv_primrec.comp Primrec.snd) Primrec.fst)
    Primrec.snd

theorem ordered_primrec : Primrec₂ ordered :=
  prod_primrec.comp (Primrec.list_map (Primrec.list_range.comp Primrec.fst)
    (zpow_primrec.comp (of_primrec.comp Primrec.snd)
      ((Primrec.list_getD 0).comp (Primrec.snd.comp Primrec.fst) Primrec.snd)).to₂)

theorem polynomial_primrec : Primrec (fun p : (ℕ × WordGroup) × PolynomialCode =>
    polynomial p.1.1 p.1.2 p.2) :=
  prod_primrec.comp (Primrec.list_map (Primrec.snd.comp Primrec.snd)
    (conjugate_primrec.comp
      (zpow_primrec.comp (Primrec.snd.comp (Primrec.fst.comp Primrec.fst))
        (Primrec.snd.comp Primrec.snd))
      (Primrec.cond (Primrec.fst.comp (Primrec.snd.comp Primrec.fst))
        (ordered_primrec.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst))
          (Primrec.fst.comp Primrec.snd))
        (ComputableWords.inv_primrec.comp
          (ordered_primrec.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst))
            (Primrec.fst.comp Primrec.snd))))).to₂)

theorem designated_primrec : Primrec (fun p : DatumCode × (ℕ × ℕ) => designated p.1 p.2.1 p.2.2) :=
  Primrec.nat_mod.comp
    ((Primrec.list_getD 0).comp
      ((Primrec.list_getD []).comp (Primrec.fst.comp (Primrec.snd.comp Primrec.fst))
        (Primrec.fst.comp Primrec.snd)) (Primrec.snd.comp Primrec.snd))
    (alphabet_primrec.comp Primrec.fst)

def tRelator (p : DatumCode × (ℕ × ℕ)) : WordGroup :=
  FiniteCover.rightComm (FreeGroup.of p.2.1) (FreeGroup.of p.2.2) *
    (FreeGroup.of (dimension p.1 + designated p.1 p.2.1 p.2.2))⁻¹

theorem tRelator_primrec : Primrec tRelator :=
  ComputableWords.mul_primrec.comp
    (rightComm_primrec.comp (of_primrec.comp (Primrec.fst.comp Primrec.snd))
      (of_primrec.comp (Primrec.snd.comp Primrec.snd)))
    (ComputableWords.inv_primrec.comp (of_primrec.comp
      (Primrec.nat_add.comp (dimension_primrec.comp Primrec.fst) designated_primrec)))

theorem tRelators_primrec : Primrec tRelators := by
  have hlt : PrimrecRel (fun j i : ℕ => i < j) :=
    Primrec.nat_lt.comp Primrec.snd Primrec.fst
  have hjs : Primrec (fun p : DatumCode × ℕ =>
      (List.range (dimension p.1)).filter fun j => p.2 < j) :=
    hlt.listFilter.comp
      (Primrec.list_range.comp (dimension_primrec.comp Primrec.fst)) Primrec.snd
  exact Primrec.list_flatMap (Primrec.list_range.comp dimension_primrec)
    (Primrec.list_map hjs
      (tRelator_primrec.comp ((Primrec.fst.comp Primrec.fst).pair
        ((Primrec.snd.comp Primrec.fst).pair Primrec.snd))).to₂).to₂

def shortRelator (p : DatumCode × ((ℕ × ℕ) × List ℤ)) : WordGroup :=
  FiniteCover.rightComm (FreeGroup.of (dimension p.1 + p.2.1.1))
    (FiniteCover.conjugate (FreeGroup.of (dimension p.1 + p.2.1.2))
      (ordered (dimension p.1) p.2.2))

theorem shortRelator_primrec : Primrec shortRelator :=
  rightComm_primrec.comp
    (of_primrec.comp (Primrec.nat_add.comp (dimension_primrec.comp Primrec.fst)
      (Primrec.fst.comp (Primrec.fst.comp Primrec.snd))))
    (conjugate_primrec.comp
      (of_primrec.comp (Primrec.nat_add.comp (dimension_primrec.comp Primrec.fst)
        (Primrec.snd.comp (Primrec.fst.comp Primrec.snd))))
      (ordered_primrec.comp (dimension_primrec.comp Primrec.fst) (Primrec.snd.comp Primrec.snd)))

theorem shortRelators_primrec : Primrec₂ shortRelators := by
  let Base := DatumCode × ℕ
  have hball : Primrec (fun p : (Base × ℕ) × ℕ =>
      ComputableLatticeBall.ball (dimension p.1.1.1) p.1.1.2) :=
    ComputableLatticeBall.ball_primrec.comp
      (dimension_primrec.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst)))
      (Primrec.snd.comp (Primrec.fst.comp Primrec.fst))
  have hrow : Primrec (fun p : ((Base × ℕ) × ℕ) × List ℤ =>
      shortRelator (p.1.1.1.1, ((p.1.1.2, p.1.2), p.2))) :=
    shortRelator_primrec.comp
      ((Primrec.fst.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst))).pair
        (((Primrec.snd.comp (Primrec.fst.comp Primrec.fst)).pair
          (Primrec.snd.comp Primrec.fst)).pair Primrec.snd))
  have hv := Primrec.list_map hball hrow.to₂
  have hj := Primrec.list_flatMap
    (Primrec.list_range.comp (alphabet_primrec.comp (Primrec.fst.comp Primrec.fst))) hv.to₂
  exact Primrec.list_flatMap (Primrec.list_range.comp (alphabet_primrec.comp Primrec.fst)) hj.to₂

def polynomialRelator (p : (DatumCode × ℕ) × PolynomialCode) : WordGroup :=
  (FreeGroup.of (dimension p.1.1 + p.1.2))⁻¹ *
    polynomial (dimension p.1.1) (FreeGroup.of (dimension p.1.1 + p.1.2)) p.2

set_option maxHeartbeats 1000000 in
theorem polynomialRelator_primrec : Primrec polynomialRelator := by
  have hx : Primrec (fun p : (DatumCode × ℕ) × PolynomialCode =>
      (FreeGroup.of (dimension p.1.1 + p.1.2) : WordGroup)) :=
    of_primrec.comp (Primrec.nat_add.comp
      (dimension_primrec.comp (Primrec.fst.comp Primrec.fst)) (Primrec.snd.comp Primrec.fst))
  exact ComputableWords.mul_primrec.comp (ComputableWords.inv_primrec.comp hx)
    (polynomial_primrec.comp
      (((dimension_primrec.comp (Primrec.fst.comp Primrec.fst)).pair hx).pair Primrec.snd))

theorem polynomialRelators_primrec : Primrec polynomialRelators :=
  Primrec.list_flatMap (Primrec.list_range.comp alphabet_primrec)
    (Primrec.list_map (Primrec.snd.comp (Primrec.snd.comp Primrec.fst)) polynomialRelator_primrec.to₂).to₂

theorem relators_primrec : Primrec₂ relators :=
  Primrec.list_append.comp
    (Primrec.list_append.comp (tRelators_primrec.comp Primrec.fst) shortRelators_primrec)
    (polynomialRelators_primrec.comp Primrec.fst)

theorem presentation_primrec : Primrec₂ presentation :=
  (Primrec.nat_add.comp (dimension_primrec.comp Primrec.fst) (alphabet_primrec.comp Primrec.fst)).pair
    (Primrec.list_map relators_primrec (ComputableWords.toWord_primrec.comp Primrec.snd).to₂)

end Kourovka.MetabelianEnumeration.ComputableCoverWords


==> anc/lean/Kourovka/Covers/ComputableLatticeBall.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.ComputableCoverData

/-!
# Computable Lattice Ball

Primitive recursive enumeration of finite integer lattice balls.
-/

namespace Kourovka.MetabelianEnumeration.ComputableLatticeBall

open ComputableIntegers ComputableCoverData

def interval (R : ℕ) : List ℤ :=
  (List.range (2 * R + 1)).map fun (i : ℕ) => (i : ℤ) - R

theorem mem_interval (R : ℕ) (z : ℤ) : z ∈ interval R ↔ |z| ≤ (R : ℤ) := by
  simp only [interval, List.mem_map, List.mem_range]
  constructor
  · rintro ⟨i, hi, rfl⟩
    apply abs_le.mpr
    constructor <;> omega
  · intro hz
    obtain ⟨hz₁, hz₂⟩ := abs_le.mp hz
    refine ⟨(z + R).toNat, ?_, ?_⟩ <;> omega

def cube (R : ℕ) : ℕ → List (List ℤ)
  | 0 => [[]]
  | k + 1 => (interval R).flatMap fun z => (cube R k).map fun v => z :: v

theorem mem_cube (R k : ℕ) (v : List ℤ) : v ∈ cube R k ↔
    ∃ w : Fin k → ℤ, List.ofFn w = v ∧ ∀ i, |w i| ≤ (R : ℤ) := by
  induction k generalizing v with
  | zero =>
    constructor
    · intro h
      have hv : v = [] := by simpa [cube] using h
      subst v
      exact ⟨Fin.elim0, by simp, fun i => Fin.elim0 i⟩
    · rintro ⟨w, rfl, _⟩
      simp [cube]
  | succ k ih =>
    constructor
    · intro hv
      obtain ⟨z, hz, hmap⟩ := List.mem_flatMap.mp hv
      obtain ⟨tail, hmem, rfl⟩ := List.mem_map.mp hmap
      obtain ⟨w, hw, hbound⟩ := (ih tail).mp hmem
      refine ⟨Fin.cons z w, ?_, ?_⟩
      · simp [List.ofFn_succ, hw]
      · intro i
        cases i using Fin.cases with
        | zero => simpa using (mem_interval R z).mp hz
        | succ i => simpa using hbound i
    · rintro ⟨w, rfl, hbound⟩
      rw [List.ofFn_succ]
      apply List.mem_flatMap.mpr
      refine ⟨w 0, (mem_interval R _).mpr (hbound 0), List.mem_map.mpr ?_⟩
      refine ⟨List.ofFn (fun i => w i.succ), (ih _).mpr ⟨fun i => w i.succ, rfl, ?_⟩, rfl⟩
      exact fun i => hbound i.succ

def normSq (v : List ℤ) : ℕ := (v.map fun z => z.natAbs ^ 2).sum

theorem normSq_ofFn {k : ℕ} (v : Fin k → ℤ) :
    (normSq (List.ofFn v) : ℤ) = ∑ i, v i ^ 2 := by
  simp [normSq, List.map_ofFn, List.sum_ofFn, sq_abs]

def ball (k R : ℕ) : List (List ℤ) :=
  (cube R k).filter fun v => normSq v < R ^ 2

theorem mem_ball (k R : ℕ) (v : List ℤ) : v ∈ ball k R ↔
    ∃ w : Fin k → ℤ, List.ofFn w = v ∧ (∑ i, w i ^ 2) < (R : ℤ) ^ 2 := by
  rw [ball, List.mem_filter]
  constructor
  · rintro ⟨hv, hnorm⟩
    obtain ⟨w, rfl, _⟩ := (mem_cube R k v).mp hv
    refine ⟨w, rfl, ?_⟩
    have h := of_decide_eq_true hnorm
    have h' : (normSq (List.ofFn w) : ℤ) < (R : ℤ) ^ 2 := by exact_mod_cast h
    simpa only [normSq_ofFn] using h'
  · rintro ⟨w, rfl, hnorm⟩
    refine ⟨(mem_cube R k _).mpr ⟨w, rfl, ?_⟩, ?_⟩
    · intro i
      have hi : w i ^ 2 ≤ ∑ j, w j ^ 2 :=
        Finset.single_le_sum (fun j _ => sq_nonneg (w j)) (Finset.mem_univ i)
      have hR : (0 : ℤ) ≤ R := Int.natCast_nonneg R
      apply abs_le.mpr
      constructor <;> nlinarith
    · apply decide_eq_true
      have h' : (normSq (List.ofFn w) : ℤ) < (R : ℤ) ^ 2 := by rwa [normSq_ofFn]
      exact_mod_cast h'

theorem mem_ball_ofFn {k R : ℕ} (v : Fin k → ℤ) :
    List.ofFn v ∈ ball k R ↔ (∑ i, v i ^ 2) < (R : ℤ) ^ 2 := by
  rw [mem_ball]
  constructor
  · rintro ⟨w, hw, h⟩
    have he := List.ofFn_injective hw
    simpa only [he] using h
  · intro h
    exact ⟨v, rfl, h⟩

theorem interval_primrec : Primrec interval := by
  have hf : Primrec (fun p : ℕ × ℕ => (p.2 : ℤ) - (p.1 : ℤ)) :=
    ComputableIntegers.sub_primrec.comp (ofNat_primrec.comp Primrec.snd)
      (ofNat_primrec.comp Primrec.fst)
  exact Primrec.list_map (Primrec.list_range.comp
    (Primrec.succ.comp (Primrec.nat_mul.comp (Primrec.const 2) Primrec.id))) hf.to₂

theorem cube_primrec : Primrec₂ cube := by
  have hstep : Primrec (fun p : ℕ × (ℕ × List (List ℤ)) =>
      (interval p.1).flatMap fun z => p.2.2.map fun v => z :: v) :=
    Primrec.list_flatMap (interval_primrec.comp Primrec.fst)
      (Primrec.list_map (Primrec.snd.comp (Primrec.snd.comp Primrec.fst))
        (Primrec.list_cons.comp (Primrec.snd.comp Primrec.fst) Primrec.snd).to₂).to₂
  have h := Primrec.nat_rec (Primrec.const [[]]) hstep.to₂
  apply h.of_eq
  intro R k
  induction k with
  | zero => rfl
  | succ k ih => simp only [cube, ih]

theorem normSq_primrec : Primrec normSq :=
  nat_sum_primrec.comp (Primrec.list_map Primrec.id
    (nat_pow_primrec.comp (natAbs_primrec.comp Primrec.snd) (Primrec.const 2)).to₂)

theorem ball_primrec : Primrec₂ ball := by
  have hp : PrimrecRel (fun v : List ℤ => fun R : ℕ => normSq v < R ^ 2) :=
    Primrec.nat_lt.comp (normSq_primrec.comp Primrec.fst)
      (nat_pow_primrec.comp Primrec.snd (Primrec.const 2))
  exact hp.listFilter.comp (cube_primrec.comp Primrec.snd Primrec.fst) Primrec.snd

end Kourovka.MetabelianEnumeration.ComputableLatticeBall


==> anc/lean/Kourovka/Covers/CoverMargin.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Collection.CollectionGeometry
import Kourovka.Modules.TamenessCompactness

/-!
# Cover Margin

Rational numerical data extracted from an accepted finite cone cover.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover

open Collection ConeVerifier TamenessCompactness

def supportLength {k : ℕ} (v : Lattice k) : ℚ := ∑ i, |(v i : ℚ)|

def supportLengths {k a : ℕ} (data : Datum k a) : List ℚ :=
  data.polynomials.flatMap fun p => p.2.map fun term => supportLength term.1

def supportBound {k a : ℕ} (data : Datum k a) : ℚ := 1 + (supportLengths data).sum

theorem supportLength_nonneg {k : ℕ} (v : Lattice k) : 0 ≤ supportLength v :=
  Finset.sum_nonneg fun _ _ => abs_nonneg _

theorem supportLengths_nonneg {k a : ℕ} (data : Datum k a) :
    ∀ x ∈ supportLengths data, 0 ≤ x := by
  intro x hx
  obtain ⟨p, _, hx⟩ := List.mem_flatMap.mp hx
  obtain ⟨term, _, rfl⟩ := List.mem_map.mp hx
  exact supportLength_nonneg term.1

theorem supportBound_ge_one {k a : ℕ} (data : Datum k a) : 1 ≤ supportBound data := by
  have h := List.sum_nonneg (supportLengths_nonneg data)
  dsimp [supportBound]
  linarith

theorem supportBound_norm {k a : ℕ} (data : Datum k a) :
    ∀ p ∈ data.polynomials, ∀ term ∈ p.2, ‖euclidean term.1‖ ≤ (supportBound data : ℝ) := by
  intro p hp term ht
  have hmem : supportLength term.1 ∈ supportLengths data :=
    List.mem_flatMap.mpr ⟨p, hp, List.mem_map.mpr ⟨term, ht, rfl⟩⟩
  have h := List.single_le_sum (supportLengths_nonneg data) _ hmem
  have hlen : supportLength term.1 ≤ supportBound data := by dsimp [supportBound]; linarith
  dsimp [supportLength] at hlen
  have hlen' : (∑ i, |(term.1 i : ℝ)|) ≤ (supportBound data : ℝ) := by
    exact_mod_cast hlen
  exact (euclidean_norm_le_sum term.1).trans hlen'

theorem inner_lattice {k : ℕ} (v u : Lattice k) :
    inner ℝ (euclidean v) (euclidean u) = ∑ i, (u i : ℝ) * (v i : ℝ) := by
  simp [PiLp.inner_apply, euclidean, mul_comm]

/-- A positive cube margin gives a homogeneous Euclidean shrinking margin.
The factor k uses the elementary bound of the Euclidean norm by the 1-norm. -/
theorem cube_margin_direction {k a : ℕ} (data : Datum k a) (hk : 1 ≤ k)
    (ε : ℚ) (hε : 0 < ε)
    (hm : CubeMargin (data.polynomials.map polynomialSupport) ε) :
    ∀ v : Lattice k, v ≠ 0 → ∃ p ∈ data.polynomials,
      ∀ term ∈ p.2, inner ℝ (euclidean v) (euclidean term.1) ≤
        -((ε / k : ℚ) : ℝ) * ‖euclidean v‖ := by
  intro v hv
  let x : Fin k → ℝ := fun i => -(v i : ℝ)
  have hx : x ≠ 0 := by
    intro h
    apply hv
    ext i
    have hi := congrFun h i
    dsimp [x] at hi
    exact_mod_cast (show (v i : ℝ) = 0 by simpa using hi)
  obtain ⟨c, hc, hcube⟩ := normalize_to_cube x hx
  obtain ⟨support, hs, hpos⟩ := hm (fun i => x i / c) hcube
  obtain ⟨p, hp, rfl⟩ := List.mem_map.mp hs
  refine ⟨p, hp, ?_⟩
  have hk0 : (0 : ℝ) < k := by exact_mod_cast (show 0 < k by omega)
  have hε0 : (0 : ℝ) < ε := by exact_mod_cast hε
  have hcoord : ∀ i, |(v i : ℝ)| ≤ c := by
    intro i
    have hi := hcube.1 i
    have h := abs_le.mpr hi
    rw [abs_div, abs_of_pos hc] at h
    have h' := (div_le_one hc).mp h
    simpa [x] using h'
  have hnorm : ‖euclidean v‖ ≤ (k : ℝ) * c := by
    apply (euclidean_norm_le_sum v).trans
    calc
      (∑ i, |(v i : ℝ)|) ≤ ∑ _i : Fin k, c := Finset.sum_le_sum (fun i _ => hcoord i)
      _ = _ := by simp
  intro term ht
  have hterm := hpos (fun i => (term.1 i : ℚ)) (List.mem_map.mpr ⟨term, ht, rfl⟩)
  rw [dot_div] at hterm
  have he : dot (fun i => (term.1 i : ℚ)) x =
      -inner ℝ (euclidean v) (euclidean term.1) := by
    simp [dot, x, inner_lattice, Finset.sum_neg_distrib]
  rw [he] at hterm
  have hdot := (lt_div_iff₀ hc).mp hterm
  have hm : (ε : ℝ) / k * ‖euclidean v‖ ≤ (ε : ℝ) * c := by
    calc
      _ ≤ (ε : ℝ) / k * ((k : ℝ) * c) :=
        mul_le_mul_of_nonneg_left hnorm (div_nonneg hε0.le hk0.le)
      _ = _ := by field_simp
  push_cast
  nlinarith

/-- Every accepted cone cover supplies positive rational margins and a
rational bound for all support lengths. -/
theorem cone_cover_numerical_data {k a : ℕ} (data : Datum k a) (hk : 1 ≤ k)
    (hc : ConeCover (data.polynomials.map polynomialSupport)) :
    ∃ C D : ℚ, 0 < C ∧ 1 ≤ D ∧ C ≤ D ∧
      (∀ p ∈ data.polynomials, ∀ term ∈ p.2, ‖euclidean term.1‖ ≤ (D : ℝ)) ∧
      (∀ v : Lattice k, v ≠ 0 → ∃ p ∈ data.polynomials,
        ∀ term ∈ p.2, inner ℝ (euclidean v) (euclidean term.1) ≤ -(C : ℝ) * ‖euclidean v‖) := by
  obtain ⟨r, hr⟩ := dyadic_margin_search_terminates _ hc
  let ε : ℚ := (1 / 2) ^ r
  have hε : 0 < ε := by dsimp [ε]; positivity
  have hk0 : (0 : ℚ) < k := by exact_mod_cast (show 0 < k by omega)
  let C : ℚ := min (ε / k) 1
  let D := supportBound data
  have hC : 0 < C := lt_min (div_pos hε hk0) (by norm_num)
  have hD : 1 ≤ D := supportBound_ge_one data
  refine ⟨C, D, hC, hD, (min_le_right _ _).trans hD, supportBound_norm data, ?_⟩
  intro v hv
  obtain ⟨p, hp, hdir⟩ := cube_margin_direction data hk ε hε
    ((checkMargin_correct _ _).mp hr) v hv
  refine ⟨p, hp, ?_⟩
  intro term ht
  have hCle : (C : ℝ) ≤ ((ε / k : ℚ) : ℝ) := by exact_mod_cast (min_le_left (ε / k) 1)
  exact (hdir term ht).trans (by nlinarith [norm_nonneg (euclidean v)])

end Kourovka.MetabelianEnumeration.FiniteCover


==> anc/lean/Kourovka/Covers/CoverSoundness.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Collection.CollectionRadius
import Kourovka.Covers.CertifiedRadius
import Kourovka.Modules.TamenessCompactness

/-!
# Cover Soundness

Soundness of the actual finite Bieri–Strebel group presentation.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover

open Collection

variable {G : Type*} [Group G]

theorem conjugate_list_prod (l : List G) (w : G) :
    conjugate l.prod w = (l.map fun x => conjugate x w).prod := by
  simpa [MulAut.conj_apply, conjugate] using
    (MulAut.conj w⁻¹).toMonoidHom.map_list_prod l

theorem conjugate_zpow (x w : G) (n : ℤ) :
    conjugate (x ^ n) w = conjugate x w ^ n := by
  simpa [MulAut.conj_apply, conjugate] using
    (MulAut.conj w⁻¹).toMonoidHom.map_zpow x n

theorem commute_polynomial_conjugate {k : ℕ} (t : Fin k → G)
    (x b V : G) (p : Polynomial k)
    (h : ∀ term ∈ p.2, Commute x (conjugate b
      ((if p.1 then orderedWord t term.1 else (orderedWord t term.1)⁻¹) * V))) :
    Commute x (conjugate (polynomialWord t b p) V) := by
  rw [polynomialWord, conjugate_list_prod, List.map_map]
  apply Commute.list_prod_right
  intro y hy
  obtain ⟨term, ht, rfl⟩ := List.mem_map.mp hy
  simpa only [Function.comp_apply, ← conjugate_mul, conjugate_zpow] using
    (h term ht).zpow_right term.2

/-- A single uniform increase of radius follows from either sign of the
polynomial identity and the certified shrinking direction. -/
theorem radius_step {k a : ℕ} (data : Datum k a) (t : Fin k → G) (A : Fin a → G)
    (hk : 1 ≤ k) (C D ρ δ : ℝ)
    (hC : 0 < C) (hρk : 2 * (k : ℝ) < ρ) (hρD : 2 * (k : ℝ) * D < ρ)
    (hρC : C < ρ) (hρD2 : D ^ 2 < C * ρ)
    (hδ : 0 < δ) (hδC : δ ≤ C / 4) (hδk : δ < 1 / (2 * (k : ℝ)))
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (data.designated i j))
    (hs : ∀ p q v, v ∈ ball ρ → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (hp : ∀ i p, p ∈ data.polynomials → A i = polynomialWord t (A i) p)
    (hbound : ∀ p ∈ data.polynomials, ∀ term ∈ p.2, ‖euclidean term.1‖ ≤ D)
    (hdir : ∀ v : Lattice k, v ≠ 0 → ∃ p ∈ data.polynomials,
      ∀ term ∈ p.2, inner ℝ (euclidean v) (euclidean term.1) ≤ -C * ‖euclidean v‖) :
    ∀ p q v, v ∈ ball (ρ + δ) → Commute (A p) (conjugate (A q) (orderedWord t v)) := by
  intro p q v hv
  by_cases hv0 : v ∈ ball ρ
  · exact hs p q v hv0
  have hvge : ρ ≤ ‖euclidean v‖ := le_of_not_gt hv0
  have hk1 : (1 : ℝ) ≤ k := by exact_mod_cast hk
  have hρ0 : 0 < ρ := by linarith
  have hvne : v ≠ 0 := by
    intro he
    have hzero : euclidean v = 0 := by ext i; simp [he, euclidean]
    rw [hzero, norm_zero] at hvge
    linarith
  obtain ⟨poly, hpoly, hdot⟩ := hdir v hvne
  have hshort : ∀ term ∈ poly.2, ‖euclidean term.1‖ ≤ ρ / (2 * k) := by
    intro term hterm
    exact (hbound poly hpoly term hterm).trans
      ((le_div_iff₀ (by positivity : (0 : ℝ) < 2 * k)).mpr (by nlinarith))
  have hsum : ∀ term ∈ poly.2, ‖euclidean (term.1 + v)‖ < ρ := by
    intro term hterm
    have hu := hbound poly hpoly term hterm
    have hD0 : 0 ≤ D := (norm_nonneg _).trans hu
    have h := vector_radius_shrink (euclidean v) (euclidean term.1) C D ρ δ
      hC hρC hρD2 hδ hδC hvge hv (by nlinarith [norm_nonneg (euclidean term.1)])
      (hdot term hterm)
    simpa only [euclidean_add, add_comm] using h
  have hv' : ‖euclidean v‖ < ρ + 1 / (2 * k) := lt_of_lt_of_le hv (by linarith)
  cases hsign : poly.1
  · apply (commute_conjugate_iff _ _ _).mpr
    apply Commute.symm
    rw [hp p poly hpoly]
    apply commute_polynomial_conjugate
    intro term hterm
    simp only [hsign, Bool.false_eq_true, ↓reduceIte]
    exact collection_radius_inverse A t data.designated hk ρ hρk ht hs q p term.1 v
      (hshort term hterm) hv' (hsum term hterm)
  · rw [hp q poly hpoly]
    apply commute_polynomial_conjugate
    intro term hterm
    simp only [hsign, ↓reduceIte]
    exact collection_radius A t data.designated hk ρ hρk ht hs p q term.1 v
      (hshort term hterm) hv' (hsum term hterm)

/-- Repeated uniform radius increases prove every ordered commutator relation. -/
theorem all_ordered_commute {k a : ℕ} (data : Datum k a) (t : Fin k → G) (A : Fin a → G)
    (hk : 1 ≤ k) (C D R δ : ℝ)
    (hC : 0 < C) (hRk : 2 * (k : ℝ) < R) (hRD : 2 * (k : ℝ) * D < R)
    (hRC : C < R) (hRD2 : D ^ 2 < C * R)
    (hδ : 0 < δ) (hδC : δ ≤ C / 4) (hδk : δ < 1 / (2 * (k : ℝ)))
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (data.designated i j))
    (hs : ∀ p q v, v ∈ ball R → Commute (A p) (conjugate (A q) (orderedWord t v)))
    (hp : ∀ i p, p ∈ data.polynomials → A i = polynomialWord t (A i) p)
    (hbound : ∀ p ∈ data.polynomials, ∀ term ∈ p.2, ‖euclidean term.1‖ ≤ D)
    (hdir : ∀ v : Lattice k, v ≠ 0 → ∃ p ∈ data.polynomials,
      ∀ term ∈ p.2, inner ℝ (euclidean v) (euclidean term.1) ≤ -C * ‖euclidean v‖) :
    ∀ p q v, Commute (A p) (conjugate (A q) (orderedWord t v)) := by
  have hstep : ∀ n : ℕ, ∀ p q v, v ∈ ball (R + n * δ) →
      Commute (A p) (conjugate (A q) (orderedWord t v)) := by
    intro n
    induction n with
    | zero => simpa using hs
    | succ n ih =>
      have hn : 0 ≤ (n : ℝ) * δ := mul_nonneg (Nat.cast_nonneg n) hδ.le
      have h := radius_step data t A hk C D (R + n * δ) δ hC
        (by linarith) (by linarith) (by linarith)
        (by nlinarith [mul_nonneg hC.le hn]) hδ hδC hδk ht ih hp hbound hdir
      simpa only [Nat.cast_add, Nat.cast_one, add_mul, one_mul, add_assoc] using h
  intro p q v
  obtain ⟨n, hn⟩ := exists_nat_gt ((‖euclidean v‖ - R) / δ)
  exact hstep n p q v (by
    change ‖euclidean v‖ < R + n * δ
    have := (div_lt_iff₀ hδ).mp hn
    linarith)

/-- Commutativity of the images of generators extends to the whole group. -/
theorem commute_hom_of_generators {H : Type*} [Group H] (f : G →* H) (S : Set G)
    (hS : Subgroup.closure S = ⊤)
    (hpair : ∀ x ∈ S, ∀ y ∈ S, Commute (f x) (f y)) :
    ∀ x y : G, Commute (f x) (f y) := by
  have hfirst : ∀ x ∈ S, ∀ y : G, Commute (f x) (f y) := by
    intro x hx y
    have hle : Subgroup.closure S ≤ (Subgroup.centralizer {f x}).comap f := by
      apply (Subgroup.closure_le _).mpr
      intro z hz
      change ∀ w ∈ ({f x} : Set H), w * f z = f z * w
      intro w hw
      rcases Set.mem_singleton_iff.mp hw with rfl
      exact hpair x hx z hz
    have hy := hle (show y ∈ Subgroup.closure S by rw [hS]; trivial)
    exact hy (f x) (Set.mem_singleton _)
  intro x y
  have hle : Subgroup.closure S ≤ (Subgroup.centralizer {f y}).comap f := by
    apply (Subgroup.closure_le _).mpr
    intro z hz
    change ∀ w ∈ ({f y} : Set H), w * f z = f z * w
    intro w hw
    rcases Set.mem_singleton_iff.mp hw with rfl
    exact (hfirst z hz y).symm
  have hx := hle (show x ∈ Subgroup.closure S by rw [hS]; trivial)
  exact (hx (f y) (Set.mem_singleton _)).symm

/-- The designated commutators make the quotient by the normal closure
abelian, while infinite collection makes that normal closure abelian. -/
theorem metabelian_of_all_ordered_commute {k a : ℕ} (data : Datum k a)
    (t : Fin k → G) (A : Fin a → G)
    (ht : ∀ i j, i < j → rightComm (t i) (t j) = A (data.designated i j))
    (hs : ∀ p q v, Commute (A p) (conjugate (A q) (orderedWord t v)))
    (hgen : Subgroup.closure (Set.range t ∪ Set.range A) = ⊤) : Metabelian G := by
  let N := Subgroup.normalClosure (Set.range A)
  let f := QuotientGroup.mk' N
  have hA : ∀ i, f (A i) = 1 := by
    intro i
    exact (QuotientGroup.eq_one_iff _).mpr (Subgroup.subset_normalClosure ⟨i, rfl⟩)
  have htt : ∀ i j, Commute (f (t i)) (f (t j)) := by
    have hlt : ∀ i j, i < j → Commute (f (t i)) (f (t j)) := by
      intro i j hij
      apply (rightComm_eq_one_iff _ _).mp
      rw [← map_rightComm, ht i j hij, hA]
    intro i j
    rcases lt_trichotomy i j with hij | rfl | hji
    · exact hlt i j hij
    · exact Commute.refl _
    · exact (hlt j i hji).symm
  have hf := commute_hom_of_generators f (Set.range t ∪ Set.range A) hgen (by
    rintro x (⟨i, rfl⟩ | ⟨i, rfl⟩) y (⟨j, rfl⟩ | ⟨j, rfl⟩)
    · exact htt i j
    · simp [hA]
    · simp [hA]
    · simp [hA])
  have hmem : ∀ x y : G, ⁅x, y⁆ ∈ N := by
    intro x y
    apply (QuotientGroup.eq_one_iff _).mp
    change f ⁅x, y⁆ = 1
    rw [map_commutatorElement, commutatorElement_eq_one_iff_mul_comm]
    exact hf x y
  intro x y z w
  exact normalClosure_abelian A t data.designated ht hs hgen _ (hmem x y) _ (hmem z w)

theorem realizes_of_relators {k a : ℕ} (data : Datum k a) (R : ℕ)
    (t : Fin k → G) (A : Fin a → G)
    (h : ∀ r ∈ relators data R, FreeGroup.lift (generatorAssignment t A) r = 1) :
    Realizes data R t A := by
  constructor
  · intro i j hij
    have hr := h (rightComm (tGenerator k a i) (tGenerator k a j) *
      (aGenerator k a (data.designated i j))⁻¹) (by
        simp only [relators, List.mem_append]
        left; left
        simp only [tRelations, List.mem_flatMap, List.mem_finRange, true_and, List.mem_map,
          List.mem_filter, true_and]
        exact ⟨i, j, by simpa using hij, rfl⟩)
    simpa only [map_mul, map_inv, map_rightComm, lift_tGenerator, lift_aGenerator,
      mul_inv_eq_one] using hr
  · intro i j v hv
    have hr := h (rightComm (aGenerator k a i) (conjugate (aGenerator k a j)
      (orderedWord (tGenerator k a) v))) (by
        simp only [relators, List.mem_append]
        left; right
        simp only [shortRelations, List.mem_flatMap, List.mem_finRange, true_and, List.mem_map]
        exact ⟨i, j, v, (mem_latticeBallList v).mpr hv, rfl⟩)
    simpa only [map_rightComm, map_conjugate, map_orderedWord, lift_tGenerator,
      lift_aGenerator] using hr
  · intro i p hp
    have hr := h ((aGenerator k a i)⁻¹ * polynomialWord (tGenerator k a) (aGenerator k a i) p) (by
      simp only [relators, List.mem_append]
      right
      simp only [polynomialRelations, List.mem_flatMap, List.mem_finRange, true_and, List.mem_map]
      exact ⟨i, p, hp, rfl⟩)
    have he : (A i)⁻¹ * polynomialWord t (A i) p = 1 := by
      simpa only [map_mul, map_inv, map_polynomialWord, lift_tGenerator, lift_aGenerator] using hr
    exact inv_mul_eq_one.mp he

def groupT {k a : ℕ} (data : Datum k a) (R : ℕ) (i : Fin k) : GroupOf data R :=
  PresentedGroup.of (Fin.castAdd a i)

def groupA {k a : ℕ} (data : Datum k a) (R : ℕ) (i : Fin a) : GroupOf data R :=
  PresentedGroup.of (Fin.natAdd k i)

theorem group_realizes {k a : ℕ} (data : Datum k a) (R : ℕ) :
    Realizes data R (groupT data R) (groupA data R) := by
  apply realizes_of_relators
  have he : FreeGroup.lift (generatorAssignment (groupT data R) (groupA data R)) =
      PresentedGroup.mk (WordCertificates.relSet (relators data R)) := by
    apply FreeGroup.ext_hom
    intro i
    cases i using Fin.addCases <;> simp [generatorAssignment, groupT, groupA, PresentedGroup.of] <;> rfl
  intro r hr
  rw [he]
  exact PresentedGroup.one_of_mem hr

theorem group_generators {k a : ℕ} (data : Datum k a) (R : ℕ) :
    Subgroup.closure (Set.range (groupT data R) ∪ Set.range (groupA data R)) = ⊤ := by
  have he : Set.range (groupT data R) ∪ Set.range (groupA data R) =
      Set.range (PresentedGroup.of (rels := WordCertificates.relSet (relators data R))) := by
    ext x
    constructor
    · rintro (⟨i, rfl⟩ | ⟨i, rfl⟩)
      · exact ⟨Fin.castAdd a i, rfl⟩
      · exact ⟨Fin.natAdd k i, rfl⟩
    · rintro ⟨i, rfl⟩
      cases i using Fin.addCases with
      | left j => exact Or.inl ⟨j, rfl⟩
      | right j => exact Or.inr ⟨j, rfl⟩
  rw [he]
  exact PresentedGroup.closure_range_of _

/-- Explicit numerical certificates establish metabelianity of the actual
finite presented group, with no assumed infinite commutation relations. -/
theorem certified_cover_metabelian {k a : ℕ} (data : Datum k a) (hk : 1 ≤ k)
    (C D : ℚ) (hC : 0 < C) (hD : 1 ≤ D) (hCD : C ≤ D)
    (hbound : ∀ p ∈ data.polynomials, ∀ term ∈ p.2, ‖euclidean term.1‖ ≤ (D : ℝ))
    (hdir : ∀ v : Lattice k, v ≠ 0 → ∃ p ∈ data.polynomials,
      ∀ term ∈ p.2, inner ℝ (euclidean v) (euclidean term.1) ≤ -(C : ℝ) * ‖euclidean v‖) :
    Metabelian (GroupOf data (certifiedRadius k C D)) := by
  let R := certifiedRadius k C D
  let t := groupT data R
  let A := groupA data R
  have hrel := group_realizes data R
  have hlarge := certifiedRadius_large hk hC hD hCD
  have hdelta := certifiedDelta_bounds hk hC
  have hδkr : ((certifiedDelta k C : ℚ) : ℝ) < 1 / (2 * (k : ℝ)) := by
    have hh : ((certifiedDelta k C : ℚ) : ℝ) < ((1 / (2 * (k : ℚ)) : ℚ) : ℝ) :=
      Rat.cast_lt.mpr hdelta.2.2
    simpa using hh
  have hcomm := all_ordered_commute data t A hk C D R (certifiedDelta k C)
    (by exact_mod_cast hC) (by exact_mod_cast hlarge.1) (by exact_mod_cast hlarge.2.1)
    (by exact_mod_cast hlarge.2.2.1) (by exact_mod_cast hlarge.2.2.2)
    (by exact_mod_cast hdelta.1) (by exact_mod_cast hdelta.2.1) hδkr
    hrel.t_comm (by
      intro p q v hv
      apply (rightComm_eq_one_iff _ _).mp
      apply hrel.short_comm
      have hv2 : (∑ i, (v i : ℝ) ^ 2) < (R : ℝ) ^ 2 := by
        rw [← euclidean_norm_sq]
        change ‖euclidean v‖ < R at hv
        nlinarith [norm_nonneg (euclidean v)]
      exact_mod_cast hv2) hrel.polynomial hbound hdir
  exact metabelian_of_all_ordered_commute data t A hrel.t_comm hcomm (group_generators data R)

end Kourovka.MetabelianEnumeration.FiniteCover


==> anc/lean/Kourovka/Covers/FiniteCover.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.ConeMargin
import Kourovka.Presentations.FiniteQuotient
import Mathlib.Data.Fintype.Pi
import Mathlib.Data.Finset.Sort
import Mathlib.Data.List.Lex

/-!
# Finite Cover

The actual finite ordinary presentation appearing in (17.124.1)–(17.124.4).
The signed-polynomial relation retains the literal inverse ordered word.
-/

namespace Kourovka.MetabelianEnumeration.FiniteCover

/-- The exponent lattice `ℤ^k`. -/
abbrev Lattice (k : ℕ) := Fin k → ℤ
/-- An ordered list of Laurent terms with a sign tag. `true` uses the
ordered conjugating word; `false` uses its literal inverse. -/
abbrev Polynomial (k : ℕ) := Bool × List (Lattice k × ℤ)

/-- Finite algebraic data defining a cover on `k` quotient generators
and `a` kernel generators. -/
structure Datum (k a : ℕ) where
  /-- The kernel generator assigned to a quotient-generator commutator. -/
  designated : Fin k → Fin k → Fin a
  /-- Ordered signed Laurent relations, imposed at every kernel generator. -/
  polynomials : List (Polynomial k)

/-- Integer lattice vectors with squared Euclidean norm strictly below `radius²`. -/
def latticeBall (k radius : ℕ) : Finset (Lattice k) :=
  (Fintype.piFinset fun _ : Fin k => Finset.Icc (-(radius : ℤ)) radius).filter
    fun v => (∑ i, v i ^ 2) < (radius : ℤ) ^ 2

theorem mem_latticeBall {k radius : ℕ} (v : Lattice k) :
    v ∈ latticeBall k radius ↔ (∑ i, v i ^ 2) < (radius : ℤ) ^ 2 := by
  rw [latticeBall, Finset.mem_filter]
  constructor
  · exact And.right
  · intro h
    refine ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    have hi : v i ^ 2 ≤ ∑ j, v j ^ 2 :=
      Finset.single_le_sum (fun j _ => sq_nonneg (v j)) (Finset.mem_univ i)
    have hr : (0 : ℤ) ≤ radius := Int.natCast_nonneg radius
    apply Finset.mem_Icc.mpr
    constructor <;> nlinarith

/-- Sorting makes enumeration executable instead of selecting an arbitrary ordering. -/
def latticeBallList (k radius : ℕ) : List (Lattice k) :=
  let order : LinearOrder (Lattice k) := LinearOrder.lift' List.ofFn List.ofFn_injective
  letI : LinearOrder (Lattice k) := order
  (latticeBall k radius).sort order.le

theorem mem_latticeBallList {k radius : ℕ} (v : Lattice k) :
    v ∈ latticeBallList k radius ↔ (∑ i, v i ^ 2) < (radius : ℤ) ^ 2 := by
  rw [latticeBallList, Finset.mem_sort, mem_latticeBall]

/-- Right commutator: `x⁻¹ * y⁻¹ * x * y`. -/
def rightComm {G : Type*} [Group G] (x y : G) : G := x⁻¹ * y⁻¹ * x * y

/-- Right conjugation: `w⁻¹ * x * w`. -/
def conjugate {G : Type*} [Group G] (x w : G) : G := w⁻¹ * x * w

/-- The fixed-order product `t₁^v₁ ⋯ tₖ^vₖ`. -/
def orderedWord {k : ℕ} {G : Type*} [Group G] (t : Fin k → G) (v : Lattice k) : G :=
  (List.ofFn fun i => t i ^ v i).prod

/-- Evaluate the ordered polynomial relation as a product of conjugates.
Order is retained because the ambient group has not yet been proved metabelian. -/
def polynomialWord {k : ℕ} {G : Type*} [Group G] (t : Fin k → G)
    (x : G) (p : Polynomial k) : G :=
  (p.2.map fun term => conjugate (x ^ term.2)
    (if p.1 then orderedWord t term.1 else (orderedWord t term.1)⁻¹)).prod

theorem map_rightComm {G H : Type*} [Group G] [Group H] (f : G →* H) (x y : G) :
    f (rightComm x y) = rightComm (f x) (f y) := by simp [rightComm]

theorem map_conjugate {G H : Type*} [Group G] [Group H] (f : G →* H) (x w : G) :
    f (conjugate x w) = conjugate (f x) (f w) := by simp [conjugate]

theorem map_orderedWord {k : ℕ} {G H : Type*} [Group G] [Group H] (f : G →* H)
    (t : Fin k → G) (v : Lattice k) :
    f (orderedWord t v) = orderedWord (fun i => f (t i)) v := by
  simp [orderedWord, map_list_prod, List.map_ofFn, Function.comp_def]

theorem map_polynomialWord {k : ℕ} {G H : Type*} [Group G] [Group H] (f : G →* H)
    (t : Fin k → G) (x : G) (p : Polynomial k) :
    f (polynomialWord t x p) = polynomialWord (fun i => f (t i)) (f x) p := by
  simp only [polynomialWord, map_list_prod, List.map_map]
  congr 1
  apply List.map_congr_left
  intro term _
  simp only [Function.comp_apply, map_conjugate, map_zpow]
  split <;> simp only [map_orderedWord, map_inv]

def tGenerator (k a : ℕ) (i : Fin k) : FreeGroup (Fin (k + a)) :=
  FreeGroup.of (Fin.castAdd a i)

def aGenerator (k a : ℕ) (i : Fin a) : FreeGroup (Fin (k + a)) :=
  FreeGroup.of (Fin.natAdd k i)

/-- Relations identifying each quotient-generator commutator with a kernel generator. -/
def tRelations {k a : ℕ} (data : Datum k a) : List (FreeGroup (Fin (k + a))) :=
  (List.finRange k).flatMap fun i => ((List.finRange k).filter fun j => i < j).map fun j =>
    rightComm (tGenerator k a i) (tGenerator k a j) *
      (aGenerator k a (data.designated i j))⁻¹

/-- Commutation relations for kernel generators at lattice displacements below the radius. -/
def shortRelations (k a radius : ℕ) : List (FreeGroup (Fin (k + a))) :=
  (List.finRange a).flatMap fun i => (List.finRange a).flatMap fun j =>
    (latticeBallList k radius).map fun v =>
      rightComm (aGenerator k a i) (conjugate (aGenerator k a j)
        (orderedWord (tGenerator k a) v))

/-- The signed Laurent relations for each kernel generator. -/
def polynomialRelations {k a : ℕ} (data : Datum k a) : List (FreeGroup (Fin (k + a))) :=
  (List.finRange a).flatMap fun i => data.polynomials.map fun p =>
    (aGenerator k a i)⁻¹ * polynomialWord (tGenerator k a) (aGenerator k a i) p

/-- Ordinary finite group relators, with no relative-variety presentation involved. -/
def relators {k a : ℕ} (data : Datum k a) (radius : ℕ) :
    List (FreeGroup (Fin (k + a))) :=
  tRelations data ++ shortRelations k a radius ++ polynomialRelations data

/-- The ordinary group defined by the three finite relator families. -/
def GroupOf {k a : ℕ} (data : Datum k a) (radius : ℕ) :=
  PresentedGroup (WordCertificates.relSet (relators data radius))

instance {k a : ℕ} (data : Datum k a) (radius : ℕ) : Group (GroupOf data radius) :=
  inferInstanceAs (Group (PresentedGroup (WordCertificates.relSet (relators data radius))))

theorem relators_finite {k a : ℕ} (data : Datum k a) (radius : ℕ) :
    (WordCertificates.relSet (relators data radius)).Finite := List.finite_toSet _

def generatorAssignment {k a : ℕ} {G : Type*} (t : Fin k → G) (A : Fin a → G) :
    Fin (k + a) → G := Fin.addCases t A

theorem lift_tGenerator {k a : ℕ} {G : Type*} [Group G] (t : Fin k → G)
    (A : Fin a → G) (i : Fin k) :
    FreeGroup.lift (generatorAssignment t A) (tGenerator k a i) = t i := by
  simp [generatorAssignment, tGenerator]

theorem lift_aGenerator {k a : ℕ} {G : Type*} [Group G] (t : Fin k → G)
    (A : Fin a → G) (i : Fin a) :
    FreeGroup.lift (generatorAssignment t A) (aGenerator k a i) = A i := by
  simp [generatorAssignment, aGenerator]

/-- A realization spells out the three defining relation families in a target group. -/
structure Realizes {k a : ℕ} (data : Datum k a) (radius : ℕ)
    {G : Type*} [Group G] (t : Fin k → G) (A : Fin a → G) : Prop where
  /-- Quotient-generator commutators have their designated kernel values. -/
  t_comm : ∀ i j, i < j → rightComm (t i) (t j) = A (data.designated i j)
  /-- Kernel generators commute at all displacements inside the finite radius. -/
  short_comm : ∀ i j v, (∑ s, v s ^ 2) < (radius : ℤ) ^ 2 →
    rightComm (A i) (conjugate (A j) (orderedWord t v)) = 1
  /-- The signed Laurent identities hold for each kernel generator. -/
  polynomial : ∀ i p, p ∈ data.polynomials → A i = polynomialWord t (A i) p

theorem realization_relators {k a : ℕ} (data : Datum k a) (radius : ℕ)
    {G : Type*} [Group G] (t : Fin k → G) (A : Fin a → G)
    (h : Realizes data radius t A) (r : FreeGroup (Fin (k + a)))
    (hr : r ∈ relators data radius) : FreeGroup.lift (generatorAssignment t A) r = 1 := by
  rcases List.mem_append.mp hr with hr | hr
  · rcases List.mem_append.mp hr with hr | hr
    · obtain ⟨i, _, hr⟩ := List.mem_flatMap.mp hr
      obtain ⟨j, hj, rfl⟩ := List.mem_map.mp hr
      have hij : i < j := of_decide_eq_true (List.mem_filter.mp hj).2
      simp only [map_mul, map_inv, map_rightComm, lift_tGenerator, lift_aGenerator]
      rw [h.t_comm i j hij]
      exact mul_inv_cancel _
    · obtain ⟨i, _, hr⟩ := List.mem_flatMap.mp hr
      obtain ⟨j, _, hr⟩ := List.mem_flatMap.mp hr
      obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hr
      simp only [map_rightComm, map_conjugate, map_orderedWord,
        lift_tGenerator, lift_aGenerator]
      exact h.short_comm i j v ((mem_latticeBallList v).mp hv)
  · obtain ⟨i, _, hr⟩ := List.mem_flatMap.mp hr
    obtain ⟨p, hp, rfl⟩ := List.mem_map.mp hr
    simp only [map_mul, map_inv, map_polynomialWord, lift_tGenerator, lift_aGenerator]
    rw [← h.polynomial i p hp]
    exact inv_mul_cancel _

/-- The homomorphism induced by generators satisfying the cover relations. -/
def realizationHom {k a : ℕ} (data : Datum k a) (radius : ℕ)
    {G : Type*} [Group G] (t : Fin k → G) (A : Fin a → G)
    (h : Realizes data radius t A) : GroupOf data radius →* G :=
  PresentedGroup.toGroup (f := generatorAssignment t A) (realization_relators data radius t A h)

theorem realizationHom_generator {k a : ℕ} (data : Datum k a) (radius : ℕ)
    {G : Type*} [Group G] (t : Fin k → G) (A : Fin a → G)
    (h : Realizes data radius t A) (i : Fin (k + a)) :
    realizationHom data radius t A h (PresentedGroup.of i) = generatorAssignment t A i :=
  PresentedGroup.toGroup.of _

/-- The induced homomorphism is surjective when the chosen images generate the target. -/
theorem realizationHom_surjective {k a : ℕ} (data : Datum k a) (radius : ℕ)
    {G : Type*} [Group G] (t : Fin k → G) (A : Fin a → G)
    (h : Realizes data radius t A)
    (hgen : Subgroup.closure (Set.range t ∪ Set.range A) = ⊤) :
    Function.Surjective (realizationHom data radius t A h) := by
  apply MonoidHom.range_eq_top.mp
  apply top_unique
  rw [← hgen]
  rw [Subgroup.closure_le]
  rintro x (⟨i, rfl⟩ | ⟨i, rfl⟩)
  · exact ⟨PresentedGroup.of (Fin.castAdd a i), by
      simp [realizationHom_generator, generatorAssignment]⟩
  · exact ⟨PresentedGroup.of (Fin.natAdd k i), by
      simp [realizationHom_generator, generatorAssignment]⟩

end Kourovka.MetabelianEnumeration.FiniteCover


==> anc/lean/Kourovka/Enumeration/ComputableEnumeration.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.ComputableCoverWords
import Kourovka.Presentations.QuotientCodes

/-!
# Computable Enumeration

The actual primitive-recursive certificate predicate for metabelian
ordinary finite presentations.
-/

set_option autoImplicit false

namespace Kourovka.MetabelianEnumeration.ComputableEnumeration

abbrev DatumCode := ComputableCoverData.DatumCode
abbrev ExtraRelators := List (List (ℕ × Bool))
abbrev Certificate := (DatumCode × ℕ) × (ExtraRelators × ℕ)

instance (p : PresentationCode) : Decidable (WellFormed p) := by
  unfold WellFormed
  infer_instance

def source (c : Certificate) : PresentationCode :=
  ComputableCoverWords.presentation c.1.1 (ComputableCoverData.radius c.1.1 c.1.2)

def extended (c : Certificate) : PresentationCode :=
  QuotientCodes.appendRelators (source c) c.2.1

def checkData (p : PresentationCode) (c : Certificate) : Bool :=
  decide (WellFormed p) && (decide (p.1 = 0) ||
    (ComputableCoverData.check c.1.1 c.1.2 &&
      ComputableIsomorphism.checkIso (extended c, p) c.2.2))

theorem source_primrec : Primrec source :=
  ComputableCoverWords.presentation_primrec.comp (Primrec.fst.comp Primrec.fst)
    (ComputableCoverData.radius_primrec.comp (Primrec.fst.comp Primrec.fst)
      (Primrec.snd.comp Primrec.fst))

theorem extended_primrec : Primrec extended :=
  QuotientCodes.appendRelators_primrec.comp source_primrec (Primrec.fst.comp Primrec.snd)

theorem checkData_primrec : Primrec₂ checkData := by
  let hd : Primrec (fun z : PresentationCode × Certificate => z.2.1.1) :=
    Primrec.fst.comp (Primrec.fst.comp Primrec.snd)
  let hr : Primrec (fun z : PresentationCode × Certificate => z.2.1.2) :=
    Primrec.snd.comp (Primrec.fst.comp Primrec.snd)
  let hi : Primrec (fun z : PresentationCode × Certificate => z.2.2.2) :=
    Primrec.snd.comp (Primrec.snd.comp Primrec.snd)
  exact Primrec.and.comp (ComputablePresentations.wellFormed_primrec.decide.comp Primrec.fst)
    (Primrec.or.comp
      ((Primrec.eq.comp (Primrec.fst.comp Primrec.fst) (Primrec.const 0)).decide)
      (Primrec.and.comp (ComputableCoverData.check_primrec.comp hd hr)
        (ComputableIsomorphism.checkIso_primrec.comp
          ((extended_primrec.comp Primrec.snd).pair Primrec.fst) hi)))

def defaultCertificate : Certificate := ((((0, 0), ([], [])), 0), ([], 0))

def decodeCertificate (c : ℕ) : Certificate :=
  (@Encodable.decode Certificate (inferInstance : Primcodable Certificate).toEncodable c).getD
    defaultCertificate

def encodeCertificate (c : Certificate) : ℕ :=
  @Encodable.encode Certificate (inferInstance : Primcodable Certificate).toEncodable c

theorem decodeDefault_primrec {α : Type} [Primcodable α] (fallback : α) :
    Primrec (fun n : ℕ => (Encodable.decode (α := α) n).getD fallback) :=
  Primrec.option_getD.comp Primrec.decode (Primrec.const fallback)

theorem decodeCertificate_primrec : Primrec decodeCertificate :=
  decodeDefault_primrec defaultCertificate

theorem decode_encode_certificate (c : Certificate) :
    decodeCertificate (encodeCertificate c) = c := by
  simp [decodeCertificate, encodeCertificate]

def check (p c : ℕ) : Bool := checkData (decodePresentation p) (decodeCertificate c)

/-- The combined finite checker is primitive recursive, including dimension
decoding, cone margins, cover relators, and the isomorphism equations. -/
theorem check_primrec : Primrec₂ check :=
  checkData_primrec.comp (ComputablePresentations.decodePresentation_primrec.comp Primrec.fst)
    (decodeCertificate_primrec.comp Primrec.snd)

end Kourovka.MetabelianEnumeration.ComputableEnumeration


==> anc/lean/Kourovka/Enumeration/EnumerationCofinality.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Enumeration.ComputableEnumeration
import Kourovka.Cofinality.Cofinality

/-!
# From geometric covers to finite certificate data

A finitely presented metabelian group is covered by finite Laurent data.
A dyadic margin certificate supplies an effective radius for those data.
-/

set_option autoImplicit false

namespace Kourovka.MetabelianEnumeration.ComputableEnumeration

/-- Every nonzero-generator metabelian presentation is a quotient of a
concrete encoded cover at an accepted, finitely checked dyadic radius. -/
theorem encoded_cover_cofinal (p : PresentationCode) (hG : Metabelian (GroupOf p))
    (hp : p.1 ≠ 0) :
    ∃ (data : DatumCode) (r : ℕ), ComputableCoverData.check data r = true ∧
      ∃ f : FiniteCover.GroupOf (ComputableCoverData.decode data)
        (ComputableCoverData.radius data r) →* GroupOf p, Function.Surjective f := by
  classical
  rcases p with ⟨k, rels⟩
  cases k with
  | zero => exact (hp rfl).elim
  | succ k =>
    obtain ⟨a, ha, data, hcone, hmaps⟩ :=
      CofinalCover.finite_presentation_cover_cofinal
        (rels.map (interpretWord (k + 1))) hG
    cases a with
    | zero => omega
    | succ a =>
      let code := ComputableCoverData.encode data
      obtain ⟨r, hr⟩ := ConeVerifier.dyadic_margin_search_terminates
        (data.polynomials.map TamenessCompactness.polynomialSupport) hcone
      have hcheck : ComputableCoverData.check code r = true := by
        simpa only [ComputableCoverData.check, ComputableCone.checkMargin_eq,
          ComputableCoverData.decode_supports, code, ComputableCoverData.decode_encode] using hr
      obtain ⟨f, hf⟩ := hmaps (ComputableCoverData.radius code r)
      refine ⟨code, r, hcheck, ?_⟩
      rw [show ComputableCoverData.decode code = data from ComputableCoverData.decode_encode data]
      exact ⟨f, hf⟩

end Kourovka.MetabelianEnumeration.ComputableEnumeration


==> anc/lean/Kourovka/Enumeration/EnumerationCorrectness.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Enumeration.EnumerationCofinality
import Kourovka.Covers.ComputableCoverSemantics
import Kourovka.Covers.ComputableCoverBounds

/-!
# Enumeration Correctness

Soundness and completeness of the actual combined certificate checker,
and the unconditional solution of the original recursive-enumerability target.
-/

set_option autoImplicit false

namespace Kourovka.MetabelianEnumeration

namespace ComputableEnumeration

theorem checkData_sound (p : PresentationCode) (c : Certificate)
    (h : checkData p c = true) : WellFormed p ∧ Metabelian (GroupOf p) := by
  rw [checkData, Bool.and_eq_true, decide_eq_true_eq, Bool.or_eq_true,
    decide_eq_true_eq, Bool.and_eq_true] at h
  refine ⟨h.1, ?_⟩
  rcases h.2 with hz | ⟨hc, hi⟩
  · exact QuotientCodes.zero_generators_metabelian p hz
  · obtain ⟨_, _, ⟨e⟩⟩ := (ComputableIsomorphism.checkIso_correct (extended c, p)).mp ⟨c.2.2, hi⟩
    exact metabelian_surjective e.toMonoidHom e.surjective
      (QuotientCodes.metabelian_append (source c) c.2.1
        (ComputableCoverSemantics.checked_presentation_metabelian c.1.1 c.1.2 hc))

theorem checkData_complete (p : PresentationCode) (hp : WellFormed p)
    (hG : Metabelian (GroupOf p)) : ∃ c : Certificate, checkData p c = true := by
  classical
  by_cases hz : p.1 = 0
  · exact ⟨defaultCertificate, by simp [checkData, hp, hz]⟩
  obtain ⟨data, r, hc, f, hf⟩ := encoded_cover_cofinal p hG hz
  let R := ComputableCoverData.radius data r
  let q := ComputableCoverWords.presentation data R
  have hq : WellFormed q := ComputableCoverBounds.presentation_wellFormed data R
  obtain ⟨g, hg⟩ := ComputableCoverSemantics.presentation_epimorphism data R
  obtain ⟨extra, he, hiso⟩ := QuotientCodes.finite_quotient_codes q p hq hp
    (f.comp g) (hf.comp hg)
  obtain ⟨n, hn⟩ := (ComputableIsomorphism.checkIso_correct
    (QuotientCodes.appendRelators q extra, p)).mpr ⟨he, hp, hiso⟩
  refine ⟨((data, r), (extra, n)), ?_⟩
  simpa only [checkData, source, extended, R, q, hp, hz, decide_true, decide_false,
    Bool.true_and, Bool.false_or, hc, Bool.true_and] using hn

theorem check_correct (p : ℕ) : DefinesMetabelian p ↔ ∃ c, check p c = true := by
  constructor
  · rintro ⟨hp, hG⟩
    obtain ⟨c, hc⟩ := checkData_complete (decodePresentation p) hp hG
    exact ⟨encodeCertificate c, by simpa only [check, decode_encode_certificate] using hc⟩
  · rintro ⟨c, hc⟩
    exact checkData_sound (decodePresentation p) (decodeCertificate c) hc

end ComputableEnumeration

/-- The full original statement for actual finite ordinary presentations. -/
theorem kourovka_17_124 : MainClaim :=
  completion_of_certificates ComputableEnumeration.check
    ComputableEnumeration.check_primrec.to_comp ComputableEnumeration.check_correct

end Kourovka.MetabelianEnumeration


==> anc/lean/Kourovka/Enumeration/EpimorphismEnumeration.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.EpimorphismSemantics
import Kourovka.Enumeration.EnumerationCofinality
import Kourovka.Covers.ComputableCoverSemantics
import Kourovka.Covers.ComputableCoverBounds

/-!
# Epimorphism Enumeration

A direct metabelianity certificate: a checked finite cover and a finite
epimorphism certificate onto the input presentation. The finite-cover construction supplies soundness, and cofinality supplies completeness.

The proof is organised in three steps: construction and computability of the
checker, soundness and completeness for structured data, and natural-number encoding.
-/

set_option autoImplicit false

namespace Kourovka.MetabelianEnumeration.EpimorphismEnumeration

/-- Finite list representation of the signed Laurent data. -/
abbrev DatumCode := ComputableCoverData.DatumCode
/-- A triple `((data, r), e)`: Laurent data, a dyadic-margin exponent,
and a natural-number code for an epimorphism certificate. -/
abbrev Certificate := (DatumCode × ℕ) × ℕ

/-- The finite cover presentation determined by the data and the certified radius. -/
def source (c : Certificate) : PresentationCode :=
  ComputableCoverWords.presentation c.1.1 (ComputableCoverData.radius c.1.1 c.1.2)

/-- Verify the alphabet, then accept either the trivial zero-generator case
or a checked metabelian cover with a certified epimorphism onto the input. -/
def checkData (p : PresentationCode) (c : Certificate) : Bool :=
  decide (WellFormed p) && (decide (p.1 = 0) ||
    (ComputableCoverData.check c.1.1 c.1.2 &&
      ComputableEpimorphism.checkEpi (source c, p) c.2))

/-- The source presentation can be constructed primitive recursively. -/
theorem source_primrec : Primrec source :=
  ComputableCoverWords.presentation_primrec.comp (Primrec.fst.comp Primrec.fst)
    (ComputableCoverData.radius_primrec.comp (Primrec.fst.comp Primrec.fst)
      (Primrec.snd.comp Primrec.fst))

/-- Every component of the structured certificate check is primitive recursive. -/
theorem checkData_primrec : Primrec₂ checkData := by
  let dataProjection : Primrec (fun z : PresentationCode × Certificate => z.2.1.1) :=
    Primrec.fst.comp (Primrec.fst.comp Primrec.snd)
  let marginProjection : Primrec (fun z : PresentationCode × Certificate => z.2.1.2) :=
    Primrec.snd.comp (Primrec.fst.comp Primrec.snd)
  exact Primrec.and.comp (ComputablePresentations.wellFormed_primrec.decide.comp Primrec.fst)
    (Primrec.or.comp
      ((Primrec.eq.comp (Primrec.fst.comp Primrec.fst) (Primrec.const 0)).decide)
      (Primrec.and.comp (ComputableCoverData.check_primrec.comp dataProjection marginProjection)
        (ComputableEpimorphism.checkEpi_primrec.comp
          ((source_primrec.comp Primrec.snd).pair Primrec.fst)
          (Primrec.snd.comp Primrec.snd))))

/-- A total-decoding fallback; it also witnesses the zero-generator branch. -/
def defaultCertificate : Certificate := ((((0, 0), ([], [])), 0), 0)

/-- Decode finite certificate data, using `defaultCertificate` on decoding failure. -/
def decodeCertificate (c : ℕ) : Certificate :=
  (@Encodable.decode Certificate (inferInstance : Primcodable Certificate).toEncodable c).getD
    defaultCertificate

/-- Encode the finite certificate by the pinned `Primcodable` representation. -/
def encodeCertificate (c : Certificate) : ℕ :=
  @Encodable.encode Certificate (inferInstance : Primcodable Certificate).toEncodable c

/-- Total decoding preserves primitive recursiveness. -/
theorem decodeCertificate_primrec : Primrec decodeCertificate :=
  ComputableEnumeration.decodeDefault_primrec defaultCertificate

/-- Encoding and then decoding recovers the original certificate. -/
theorem decode_encode_certificate (c : Certificate) :
    decodeCertificate (encodeCertificate c) = c := by
  simp [decodeCertificate, encodeCertificate]

/-- The paper's natural-number predicate, obtained by decoding both arguments. -/
def check (p c : ℕ) : Bool := checkData (decodePresentation p) (decodeCertificate c)

/-- The two-input Boolean predicate of Theorem 1.1 is primitive recursive. -/
theorem check_primrec : Primrec₂ check :=
  checkData_primrec.comp (ComputablePresentations.decodePresentation_primrec.comp Primrec.fst)
    (decodeCertificate_primrec.comp Primrec.snd)

/-- Soundness: an accepted certificate defines a metabelian group. -/
theorem checkData_sound (p : PresentationCode) (c : Certificate)
    (h : checkData p c = true) : WellFormed p ∧ Metabelian (GroupOf p) := by
  rw [checkData, Bool.and_eq_true, decide_eq_true_eq, Bool.or_eq_true,
    decide_eq_true_eq, Bool.and_eq_true] at h
  refine ⟨h.1, ?_⟩
  -- The zero-generator group is trivial; every other accepted input is a quotient of a cover.
  rcases h.2 with hz | ⟨hc, he⟩
  · exact QuotientCodes.zero_generators_metabelian p hz
  · obtain ⟨_, _, f, hf⟩ := (ComputableEpimorphism.checkEpi_correct (source c, p)).mp ⟨c.2, he⟩
    exact metabelian_surjective f hf
      (ComputableCoverSemantics.checked_presentation_metabelian c.1.1 c.1.2 hc)

/-- Completeness: every well-formed metabelian presentation has a certificate. -/
theorem checkData_complete (p : PresentationCode) (hp : WellFormed p)
    (hG : Metabelian (GroupOf p)) : ∃ c : Certificate, checkData p c = true := by
  classical
  by_cases hz : p.1 = 0
  · exact ⟨defaultCertificate, by simp [checkData, hp, hz]⟩
  -- Cofinality supplies a cover, a checked margin, and a surjection onto the input group.
  obtain ⟨data, r, hc, f, hf⟩ := ComputableEnumeration.encoded_cover_cofinal p hG hz
  let R := ComputableCoverData.radius data r
  let q := ComputableCoverWords.presentation data R
  have hq : WellFormed q := ComputableCoverBounds.presentation_wellFormed data R
  -- Move from the finite-alphabet cover to its natural-word presentation.
  obtain ⟨g, hg⟩ := ComputableCoverSemantics.presentation_epimorphism data R
  -- Surjectivity has a finite word certificate, so it can be checked by the predicate.
  obtain ⟨n, hn⟩ := (ComputableEpimorphism.checkEpi_correct (q, p)).mpr
    ⟨hq, hp, f.comp g, hf.comp hg⟩
  refine ⟨((data, r), n), ?_⟩
  simpa only [checkData, source, R, q, hp, hz, decide_true, decide_false,
    Bool.true_and, Bool.false_or, hc, Bool.true_and] using hn

/-- The main certificate equivalence, including well-formedness of the input. -/
theorem check_correct (p : ℕ) : DefinesMetabelian p ↔ ∃ c, check p c = true := by
  constructor
  · rintro ⟨hp, hG⟩
    obtain ⟨c, hc⟩ := checkData_complete (decodePresentation p) hp hG
    exact ⟨encodeCertificate c, by simpa only [check, decode_encode_certificate] using hc⟩
  · rintro ⟨c, hc⟩
    exact checkData_sound (decodePresentation p) (decodeCertificate c) hc

/-- The full ordinary-presentation result, proved through direct epimorphism
certificates rather than finite quotient presentations and isomorphisms. -/
theorem kourovka_17_124_via_epimorphisms : MainClaim :=
  completion_of_certificates check check_primrec.to_comp check_correct

end Kourovka.MetabelianEnumeration.EpimorphismEnumeration


==> anc/lean/Kourovka/Enumeration/Main.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.Radius
import Kourovka.Computability.Enumeration
import Kourovka.Presentations.Presentations
import Kourovka.Polyhedral.FourierMotzkin
import Kourovka.Polyhedral.ConeVerifier
import Kourovka.Polyhedral.ConeMargin
import Kourovka.Certificates.WordCertificates
import Kourovka.Certificates.PresentationIsomorphism
import Kourovka.Presentations.FiniteQuotient
import Kourovka.Covers.FiniteCover
import Kourovka.Covers.CertifiedRadius
import Kourovka.Presentations.RelatorCodes
import Kourovka.Computability.ComputablePresentations
import Kourovka.Collection.Collection
import Kourovka.Modules.ValuationModule
import Kourovka.Modules.SignedTameness
import Kourovka.Modules.ModuleRealization
import Kourovka.Presentations.CentralExtensionPresentation
import Kourovka.Presentations.PullbackPresentation
import Kourovka.Covers.CertifiedCover
import Kourovka.Presentations.KernelGenerators
import Kourovka.Modules.LaurentAction
import Kourovka.Halfspaces.BieriStrebelNecessity
import Kourovka.Certificates.IsomorphismSemantics
import Kourovka.Cofinality.Cofinality
import Kourovka.Presentations.QuotientCodes
import Kourovka.Enumeration.EnumerationCorrectness

/-!
# The original isomorphism-certificate enumeration route

This aggregate module preserves the alternative proof. For the shorter
epimorphism-certificate route used by the paper, start with `Kourovka.Paper`.
-/


==> anc/lean/Kourovka/Halfspaces/BieriStrebelNecessity.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceShift
import Kourovka.Halfspaces.HalfspaceLoopModule

/-!
# Bieri Strebel Necessity

The finite-presentation necessity direction of the Bieri–Strebel theorem.
The proof uses the actual Schreier kernel presentation, the two-halfspace
Britton obstruction, and the actual conjugation module of the kernel.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.BieriStrebelNecessity

open HalfspaceGeometry HalfspaceLoops SchreierHeights ValuationModule
open CommutatorModule SignedTameness

variable {X E L : Type} [Group E] [AddCommGroup L]

private theorem path_neg {f : X → ℝ} {P : ℝ → Prop} {p : ℝ} {xs : List X}
    (h : PathIn f P p xs) : PathIn (fun x => -f x) (fun z => P (-z)) (-p) xs := by
  induction xs generalizing p with
  | nil => simpa [PathIn] using h
  | cons x xs ih =>
    constructor
    · simpa using h.1
    · simpa only [neg_add_rev, add_comm] using ih h.2

theorem upper_loops_eq_negative_lower (π : E →* Multiplicative L)
    (χ : L →+ ℝ) (g : X → E) :
    loopSet π χ g (fun z => 0 ≤ z) = loopSet π (-χ) g (fun z => z ≤ 0) := by
  have hstep : letterHeight (fun x => (-χ) (π (g x)).toAdd) =
      fun z => -letterHeight (fun x => χ (π (g x)).toAdd) z := by
    funext z
    rcases z with ⟨x, b⟩
    cases b <;> simp [letterHeight]
  ext n
  constructor
  · rintro ⟨w, hw, hp⟩
    refine ⟨w, hw, ?_⟩
    rw [hstep]
    simpa only [neg_zero, neg_nonneg] using path_neg hp
  · rintro ⟨w, hw, hp⟩
    refine ⟨w, hw, ?_⟩
    rw [hstep] at hp
    simpa only [neg_neg, neg_zero, neg_nonpos] using path_neg hp

/-- Transport the actual quotient kernel through a group isomorphism. -/
def kernelEquiv {G : Type} [Group G] (e : G ≃* E) (π : E →* Multiplicative L) :
    (π.comp e.toMonoidHom).ker ≃* π.ker where
  toFun n := ⟨e n.val, n.property⟩
  invFun n := ⟨e.symm n.val, by
    change π (e (e.symm n.val)) = 1
    rw [e.apply_symm_apply]
    exact n.property⟩
  left_inv n := Subtype.ext (e.symm_apply_apply n.val)
  right_inv n := Subtype.ext (e.apply_symm_apply n.val)
  map_mul' a b := Subtype.ext (e.map_mul a.val b.val)

theorem kernel_loop_transport {G : Type} [Group G] (e : G ≃* E)
    (π : E →* Multiplicative L) (χ : L →+ ℝ) (g : X → G) (P : ℝ → Prop)
    (n : (π.comp e.toMonoidHom).ker) (hn : n ∈ loopSet (π.comp e.toMonoidHom) χ g P) :
    kernelEquiv e π n ∈ loopSet π χ (fun x => e (g x)) P := by
  obtain ⟨w, hw, hp⟩ := hn
  refine ⟨w, ?_, hp⟩
  have hh : FreeGroup.lift (fun x => e (g x)) = e.toMonoidHom.comp (FreeGroup.lift g) := by
    apply FreeGroup.ext_hom
    intro x
    simp
  rw [hh, MonoidHom.comp_apply, hw]
  rfl

/-- The halfspace-generation conclusion is invariant under the chosen finite
ordinary presentation of the group. -/
theorem zero_halfspace_generation [DecidableEq X] [Fintype X]
    (R : Set (FreeGroup X)) (hR : R.Finite) (e : PresentedGroup R ≃* E)
    (π : E →* Multiplicative L) (hπ : Function.Surjective π)
    (χ : L →+ ℝ) (hχ : χ ≠ 0) [IsMulCommutative π.ker] :
    Subgroup.closure (loopSet π χ (fun x : X => e (PresentedGroup.of x)) (fun z => 0 ≤ z)) = ⊤ ∨
      Subgroup.closure (loopSet π χ (fun x : X => e (PresentedGroup.of x)) (fun z => z ≤ 0)) = ⊤ := by
  let π₀ := π.comp e.toMonoidHom
  let ek := kernelEquiv e π
  have hab : ∀ a b : π₀.ker, Commute a b := by
    intro a b
    apply (commute_map_iff ek.injective).mp
    exact mul_comm _ _
  have h := finite_presentation_zero_halfspace_generation R hR π₀
    (hπ.comp e.surjective) χ hχ hab
  have ht (P : ℝ → Prop) (hgen : Subgroup.closure (loopSet π₀ χ PresentedGroup.of P) = ⊤) :
      Subgroup.closure (loopSet π χ (fun x : X => e (PresentedGroup.of x)) P) = ⊤ :=
    transfer_generation ek _ _ hgen (kernel_loop_transport e π χ PresentedGroup.of P)
  exact h.imp (ht _) (ht _)

/-- Genuine finite presentation implies directional finiteness on at least
one side of every nonzero character for the actual Laurent conjugation action.
The full-ring finite-generation input is independently obtained from finite
normal kernel generators. -/
theorem signed_finite [DecidableEq X] [Fintype X] [DecidableEq L]
    (R : Set (FreeGroup X)) (hR : R.Finite) (e : PresentedGroup R ≃* E)
    (π : E →* Multiplicative L) (hπ : Function.Surjective π)
    [IsMulCommutative π.ker] (χ : L →+ ℝ) (hχ : χ ≠ 0) :
    letI := laurentModule π hπ (MonoidHom.id (Multiplicative L))
    Module.Finite (GroupRing L) (Additive π.ker) →
    Module.Finite (nonnegativeRing χ) (Additive π.ker) ∨
      Module.Finite (nonnegativeRing (-χ)) (Additive π.ker) := by
  letI := laurentModule π hπ (MonoidHom.id (Multiplicative L))
  intro hf
  obtain h | h := zero_halfspace_generation R hR e π hπ χ hχ
  · right
    rw [upper_loops_eq_negative_lower] at h
    exact finite_of_lower_loops_laurent π (-χ) (neg_ne_zero.mpr hχ) hπ _ hf h
  · left
    exact finite_of_lower_loops_laurent π χ hχ hπ _ hf h

/-- The actual Bieri–Strebel tameness property for a lattice quotient. -/
theorem tame_of_finite_presentation {k : ℕ} [DecidableEq X] [Fintype X]
    (R : Set (FreeGroup X)) (hR : R.Finite) (e : PresentedGroup R ≃* E)
    (π : E →* Multiplicative (FiniteCover.Lattice k)) (hπ : Function.Surjective π)
    [IsMulCommutative π.ker] :
    letI := laurentModule π hπ (MonoidHom.id (Multiplicative (FiniteCover.Lattice k)))
    Module.Finite (GroupRing (FiniteCover.Lattice k)) (Additive π.ker) →
      Tame (k := k) (Additive π.ker) := by
  letI := laurentModule π hπ (MonoidHom.id (Multiplicative (FiniteCover.Lattice k)))
  intro hf x hx
  exact signed_finite R hR e π hπ (character x) (character_ne_zero hx) hf

end Kourovka.MetabelianEnumeration.BieriStrebelNecessity


==> anc/lean/Kourovka/Halfspaces/HalfspaceGeneration.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.SchreierPaths
import Kourovka.Halfspaces.HalfspaceLoops

/-!
# Halfspace Generation

Finite ordinary presentations force an abelian kernel to be generated by
loops in one of two valuation halfspaces.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.SchreierHeights

open HalfspaceGeometry HalfspaceSplitting HalfspaceLoops
open Kourovka.Schreier
open Kourovka.Schreier.Transversal

variable {X L : Type} [AddCommGroup L] [DecidableEq X]

theorem transfer_generation {G H : Type*} [Group G] [Group H]
    (e : G ≃* H) (s : Set G) (t : Set H) (hs : Subgroup.closure s = ⊤)
    (ht : ∀ x ∈ s, e x ∈ t) : Subgroup.closure t = ⊤ := by
  have hmap : Subgroup.closure (e '' s) = ⊤ := by
    change Subgroup.closure (e.toMonoidHom '' s) = ⊤
    rw [← MonoidHom.map_closure e.toMonoidHom, hs,
      Subgroup.map_top_of_surjective e.toMonoidHom e.surjective]
  apply top_unique
  rw [← hmap]
  apply Subgroup.closure_mono
  rintro _ ⟨x, hx, rfl⟩
  exact ht x hx

theorem halfspace_generation_of_section (R : Set (FreeGroup X))
    (π : PresentedGroup R →* Multiplicative L) (χ : L →+ ℝ)
    (S : Transversal (preKernel R π))
    (D B μ : ℝ) (hD0 : 0 ≤ D) (hDB : D ≤ B) (hμ : 2 * B ≤ μ)
    (hD : ∀ x, |value (χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R)))
      (FreeGroup.of x)| ≤ D)
    (hR : ∀ r ∈ R, (r.toWord.length : ℝ) * D ≤ B)
    (hsafe : ∀ t : S.vertices,
      PathIn (step (χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))))
        (fun z => min 0 (value (χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))) t.val) ≤ z ∧
          z ≤ max μ (value (χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))) t.val))
        0 t.val.toWord)
    (habelian : ∀ a b : π.ker, Commute a b) :
    Subgroup.closure (loopSet π χ PresentedGroup.of (fun z => 0 ≤ z)) = ⊤ ∨
      Subgroup.closure (loopSet π χ PresentedGroup.of (fun z => z ≤ μ)) = ⊤ := by
  let π₀ := π.comp (PresentedGroup.mk R)
  let θ := χ.toMultiplicative.comp π₀
  let e := schreierKernelEquiv R π S
  have hh (w : FreeGroup X) : value θ (S.rep w) = value θ w :=
    representative_height π₀ χ.toMultiplicative S w
  have hab : ∀ a b : PresentedGroup (S.relators R),
      Commute a b := by
    intro a b
    apply (commute_map_iff e.injective).mp
    exact habelian (e a) (e b)
  have hsplit := abelian_presentation_one_side_generates
    (S.relators R)
    (symbolsIn θ S (fun z => 0 ≤ z)) (symbolsIn θ S (fun z => z ≤ μ))
    (symbols_cover π₀ χ.toMultiplicative S D μ hD (by linarith))
    (augmented_relators_one_side π₀ χ.toMultiplicative S R D B μ hD0 hDB hμ hD hR hsafe) hab
  have htransfer (P : ℝ → Prop)
      (hP : ∀ t : S.vertices, P (value θ t.val) →
        PathIn (step θ) P 0 t.val.toWord)
      (hgen : Subgroup.closure (PresentedGroup.of '' symbolsIn θ S P :
        Set (PresentedGroup (S.relators R))) = ⊤) :
      Subgroup.closure (loopSet π χ PresentedGroup.of P) = ⊤ := by
    apply transfer_generation e _ _ hgen
    rintro _ ⟨z, hz, rfl⟩
    have hz' : P (value θ z.1.val) ∧ P (value θ (z.1.val * FreeGroup.of z.2)) := hz
    refine ⟨generatorWord S z, ?_, ?_⟩
    · have heval (w : FreeGroup X) : FreeGroup.lift (PresentedGroup.of : X → PresentedGroup R) w =
          PresentedGroup.mk R w := (FreeGroup.lift_unique (PresentedGroup.mk R) (fun _ => rfl)).symm
      rw [heval, generatorWord_eval]
      exact (schreierKernelEquiv_of R π S z).symm
    · change PathIn (step θ) P 0 (generatorWord S z)
      apply generatorWord_path θ S hh P z hz (hP z.1 hz'.1)
      apply hP ⟨S.rep (z.1.val * FreeGroup.of z.2), ⟨_, rfl⟩⟩
      simpa only [hh] using hz'.2
  rcases hsplit with h | h
  · left
    apply htransfer (fun z => 0 ≤ z) _ h
    intro t ht
    apply (hsafe t).mono
    intro z hz
    have hzlo : min 0 (value θ t.val) ≤ z := hz.1
    simpa only [min_eq_left ht] using hzlo
  · right
    apply htransfer (fun z => z ≤ μ) _ h
    intro t ht
    apply (hsafe t).mono
    intro z hz
    have hzhi : z ≤ max μ (value θ t.val) := hz.2
    simpa only [max_eq_left ht] using hzhi

/-- Unconditional halfspace splitting for an actual finite ordinary
presentation with abelian kernel and abelian quotient. -/
theorem finite_presentation_halfspace_generation [Fintype X]
    (R : Set (FreeGroup X)) (hRfinite : R.Finite)
    (π : PresentedGroup R →* Multiplicative L) (hπ : Function.Surjective π)
    (χ : L →+ ℝ) (habelian : ∀ a b : π.ker, Commute a b) :
    ∃ μ : ℝ, 0 ≤ μ ∧
      (Subgroup.closure (loopSet π χ PresentedGroup.of (fun z => 0 ≤ z)) = ⊤ ∨
        Subgroup.closure (loopSet π χ PresentedGroup.of (fun z => z ≤ μ)) = ⊤) := by
  classical
  let π₀ := π.comp (PresentedGroup.mk R)
  let θ := χ.toMultiplicative.comp π₀
  let D : ℝ := 1 + ∑ x : X, |value θ (FreeGroup.of x)|
  have hD0 : 0 ≤ D := by dsimp [D]; positivity
  have hD : ∀ x, |value θ (FreeGroup.of x)| ≤ D := by
    intro x
    have hh := Finset.single_le_sum (fun y _ => abs_nonneg (value θ (FreeGroup.of y)))
      (Finset.mem_univ x)
    dsimp [D]
    linarith
  let B := D + ∑ r ∈ hRfinite.toFinset, (r.toWord.length : ℝ) * D
  have hDB : D ≤ B := by
    dsimp [B]
    exact le_add_of_nonneg_right (Finset.sum_nonneg fun r _ => mul_nonneg (Nat.cast_nonneg _) hD0)
  have hR : ∀ r ∈ R, (r.toWord.length : ℝ) * D ≤ B := by
    intro r hr
    have hh := Finset.single_le_sum (fun w _ => mul_nonneg (Nat.cast_nonneg w.toWord.length) hD0)
      (hRfinite.mem_toFinset.mpr hr)
    dsimp [B]
    linarith
  let μ := 2 * B
  obtain ⟨r, hr, h1, hp⟩ := exists_safe_section π₀
    (hπ.comp (PresentedGroup.mk_surjective R)) χ.toMultiplicative D μ hD0 hD (by dsimp [μ]; linarith)
  let S := representativeOfSection π₀ r hr h1
  have hsafe : ∀ t : S.vertices,
      PathIn (step θ) (fun z => min 0 (value θ t.val) ≤ z ∧ z ≤ max μ (value θ t.val))
        0 t.val.toWord := by
    rintro ⟨_, ⟨w, rfl⟩⟩
    simpa only [S, representativeOfSection, step, θ, value, MonoidHom.comp_apply, hr] using hp (π₀ w)
  refine ⟨μ, by dsimp [μ]; linarith, ?_⟩
  exact halfspace_generation_of_section R π χ S D B μ hD0 hDB le_rfl hD hR hsafe habelian

end Kourovka.MetabelianEnumeration.SchreierHeights


==> anc/lean/Kourovka/Halfspaces/HalfspaceGeometry.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceSplitting

/-!
# Halfspace Geometry

Reordering lattice steps inside a thick strip. This supplies the path
connectivity used in the Bieri–Strebel halfspace argument.
-/

namespace Kourovka.MetabelianEnumeration.HalfspaceGeometry

variable {X : Type*}

/-- A predicate holds at every successive path vertex, including both ends. -/
def PathIn (f : X → ℝ) (P : ℝ → Prop) (p : ℝ) : List X → Prop
  | [] => P p
  | x :: xs => P p ∧ PathIn f P (p + f x) xs

/-- The height increment of a signed free-group letter. -/
def letterHeight {Y : Type*} (h : Y → ℝ) (z : Y × Bool) : ℝ :=
  if z.2 then h z.1 else -h z.1

theorem PathIn.mono {f : X → ℝ} {P Q : ℝ → Prop} {p : ℝ} {xs : List X}
    (h : PathIn f P p xs) (hpq : ∀ x, P x → Q x) : PathIn f Q p xs := by
  induction xs generalizing p with
  | nil => exact hpq p h
  | cons x xs ih => exact ⟨hpq p h.1, ih h.2⟩

theorem PathIn.endpoint {f : X → ℝ} {P : ℝ → Prop} {p : ℝ} {xs : List X}
    (h : PathIn f P p xs) : P (p + (xs.map f).sum) := by
  induction xs generalizing p with
  | nil => simpa [PathIn] using h
  | cons x xs ih => simpa only [List.map_cons, List.sum_cons, add_assoc] using ih h.2

theorem PathIn.append {f : X → ℝ} {P : ℝ → Prop} {p : ℝ} {xs ys : List X}
    (hx : PathIn f P p xs) (hy : PathIn f P (p + (xs.map f).sum) ys) :
    PathIn f P p (xs ++ ys) := by
  induction xs generalizing p with
  | nil => simpa using hy
  | cons x xs ih =>
    exact ⟨hx.1, ih hx.2 (by simpa only [List.map_cons, List.sum_cons, add_assoc] using hy)⟩

theorem pathIn_append_iff {f : X → ℝ} {P : ℝ → Prop} {p : ℝ} {xs ys : List X} :
    PathIn f P p (xs ++ ys) ↔
      PathIn f P p xs ∧ PathIn f P (p + (xs.map f).sum) ys := by
  induction xs generalizing p with
  | nil =>
    simp only [List.nil_append, List.map_nil, List.sum_nil, add_zero, PathIn]
    constructor
    · intro h
      have hstart : P p := by
        cases ys with
        | nil => exact h
        | cons y ys => exact h.1
      exact ⟨hstart, h⟩
    · exact And.right
  | cons x xs ih =>
    simp only [List.cons_append, PathIn, List.map_cons, List.sum_cons, ih, and_assoc,
      add_assoc]

theorem PathIn.start {f : X → ℝ} {P : ℝ → Prop} {p : ℝ} {xs : List X}
    (h : PathIn f P p xs) : P p := by
  cases xs with
  | nil => exact h
  | cons x xs => exact h.1

theorem PathIn.redStep {h : X → ℝ} {P : ℝ → Prop} {p : ℝ}
    {xs ys : List (X × Bool)} (hx : PathIn (letterHeight h) P p xs)
    (hr : FreeGroup.Red.Step xs ys) : PathIn (letterHeight h) P p ys := by
  cases hr with
  | @not as bs x b =>
    rw [pathIn_append_iff] at hx ⊢
    refine ⟨hx.1, ?_⟩
    have hh := hx.2.2.2
    cases b <;> simpa [letterHeight, add_assoc] using hh

theorem PathIn.red {h : X → ℝ} {P : ℝ → Prop} {p : ℝ}
    {xs ys : List (X × Bool)} (hx : PathIn (letterHeight h) P p xs)
    (hr : FreeGroup.Red xs ys) : PathIn (letterHeight h) P p ys := by
  induction hr with
  | refl => exact hx
  | tail _ hstep ih => exact ih.redStep hstep

theorem PathIn.toWord_mk [DecidableEq X] {h : X → ℝ} {P : ℝ → Prop} {p : ℝ}
    {xs : List (X × Bool)} (hx : PathIn (letterHeight h) P p xs) :
    PathIn (letterHeight h) P p (FreeGroup.mk xs).toWord := by
  rw [FreeGroup.toWord_mk]
  exact hx.red FreeGroup.reduce.red

/-- Every vertex of the step path remains in the given real interval. -/
def Within (f : X → ℝ) (l u p : ℝ) : List X → Prop
  | [] => l ≤ p ∧ p ≤ u
  | x :: xs => (l ≤ p ∧ p ≤ u) ∧ Within f l u (p + f x) xs

theorem Within.pathIn {f : X → ℝ} {l u p : ℝ} {xs : List X}
    (h : Within f l u p xs) : PathIn f (fun x => l ≤ x ∧ x ≤ u) p xs := by
  induction xs generalizing p with
  | nil => exact h
  | cons x xs ih => exact ⟨h.1, ih h.2⟩

/-- At least one remaining step stays in a strip whose width is at least twice
the maximum step size, provided that both the present and final vertices lie
inside the strip. -/
theorem exists_safe_step (f : X → ℝ) (D l u p : ℝ) (xs : List X)
    (hne : xs ≠ []) (hD : ∀ x ∈ xs, |f x| ≤ D)
    (hwidth : 2 * D ≤ u - l) (hp : l ≤ p ∧ p ≤ u)
    (hend : l ≤ p + (xs.map f).sum ∧ p + (xs.map f).sum ≤ u) :
    ∃ x ∈ xs, l ≤ p + f x ∧ p + f x ≤ u := by
  by_contra! h
  obtain ⟨a, ys, rfl⟩ := List.exists_cons_of_ne_nil hne
  have hbound : ∀ x ∈ a :: ys, -D ≤ f x ∧ f x ≤ D :=
    fun x hx => abs_le.mp (hD x hx)
  by_cases hnear : p - l ≤ D
  · have hneg : ∀ x ∈ a :: ys, p + f x < l := by
      intro x hx
      by_contra! hxlo
      have hxhi : p + f x ≤ u := by have := (hbound x hx).2; linarith
      exact (not_lt_of_ge hxhi) (h x hx hxlo)
    have htail : (ys.map f).sum ≤ 0 := by
      have hterm : ∀ x ∈ ys, f x ≤ 0 := by
        intro x hx
        have := hneg x (List.mem_cons_of_mem _ hx)
        linarith [hp.1]
      clear hneg hbound hD h hend hne
      induction ys with
      | nil => simp
      | cons z zs ih =>
        simp only [List.map_cons, List.sum_cons]
        have hz := hterm z List.mem_cons_self
        have hs := ih (fun x hx => hterm x (List.mem_cons_of_mem _ hx))
        linarith
    have := hneg a (List.mem_cons_self)
    simp only [List.map_cons, List.sum_cons] at hend
    linarith [hend.1]
  · have hpos : ∀ x ∈ a :: ys, u < p + f x := by
      intro x hx
      apply h x hx
      have := (hbound x hx).1
      linarith
    have htail : 0 ≤ (ys.map f).sum := List.sum_nonneg fun z hz => by
      obtain ⟨x, hx, rfl⟩ := List.mem_map.mp hz
      have := hpos x (List.mem_cons_of_mem _ hx)
      linarith [hp.2]
    have := hpos a (List.mem_cons_self)
    simp only [List.map_cons, List.sum_cons] at hend
    linarith [hend.2]

/-- Any finite list of bounded steps can be reordered to stay in a sufficiently
thick interval containing its initial and final vertices. -/
theorem reorder_within (f : X → ℝ) (D l u p : ℝ) (xs : List X)
    (hD : ∀ x ∈ xs, |f x| ≤ D) (hwidth : 2 * D ≤ u - l)
    (hp : l ≤ p ∧ p ≤ u)
    (hend : l ≤ p + (xs.map f).sum ∧ p + (xs.map f).sum ≤ u) :
    ∃ ys : List X, ys.Perm xs ∧ Within f l u p ys := by
  classical
  by_cases hn : xs = []
  · subst xs
    exact ⟨[], List.Perm.refl _, hp⟩
  obtain ⟨a, ha, hsafe⟩ := exists_safe_step f D l u p xs hn hD hwidth hp hend
  have hperm : xs.Perm (a :: xs.erase a) := List.perm_cons_erase ha
  have hsum : (xs.map f).sum = f a + ((xs.erase a).map f).sum := by
    simpa only [List.map_cons, List.sum_cons] using (hperm.map f).sum_eq
  obtain ⟨ys, hys, hy⟩ := reorder_within f D l u (p + f a) (xs.erase a)
    (fun x hx => hD x (List.mem_of_mem_erase hx)) hwidth hsafe (by
      rw [add_assoc, ← hsum]
      exact hend)
  exact ⟨a :: ys, (hys.cons a).trans hperm.symm, hp, hy⟩
termination_by xs.length
 decreasing_by
  have hlen := hperm.length_eq
  simp only [List.length_cons] at hlen
  omega

/-- The interval common to the two halfspaces can be respected simultaneously;
outside it the path stays in the halfspace containing its endpoint. -/
theorem reorder_halfspaces (f : X → ℝ) (D μ : ℝ) (xs : List X)
    (hD : ∀ x ∈ xs, |f x| ≤ D) (hD0 : 0 ≤ D) (hμ : 2 * D ≤ μ) :
    ∃ ys : List X, ys.Perm xs ∧
      Within f (min 0 (xs.map f).sum) (max μ (xs.map f).sum) 0 ys := by
  apply reorder_within f D _ _ 0 xs hD
  · have hl : min 0 (xs.map f).sum ≤ 0 := min_le_left _ _
    have hu : μ ≤ max μ (xs.map f).sum := le_max_left _ _
    linarith
  · constructor
    · exact min_le_left _ _
    · exact (by linarith : 0 ≤ μ).trans (le_max_left _ _)
  · simpa only [zero_add] using
      And.intro (min_le_right 0 (xs.map f).sum) (le_max_right μ (xs.map f).sum)

end Kourovka.MetabelianEnumeration.HalfspaceGeometry


==> anc/lean/Kourovka/Halfspaces/HalfspaceLoopModule.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceLoops

/-!
# Halfspace Loop Module

Commutator expansion along genuine halfspace paths, followed by the
positive-shift argument, proves finite generation over a valuation half-ring.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.HalfspaceLoops

open HalfspaceGeometry HalfspaceModule ValuationModule

variable {E L X : Type} [Group E] [AddCommGroup L]
variable (π : E →* Multiplicative L)

def difference (u g : E) : Additive π.ker :=
  Additive.ofMul ⟨⁅u, g⁆, by simp [commutatorElement_def]⟩

def conjugate (g : E) (n : Additive π.ker) : Additive π.ker :=
  Additive.ofMul (MulAut.conjNormal g n.toMul)

variable [IsMulCommutative π.ker]

omit [IsMulCommutative ↥π.ker] in
@[simp] theorem difference_one (u : E) : difference π u 1 = 0 := by
  apply Additive.toMul.injective
  apply Subtype.ext
  simp [difference]

omit [IsMulCommutative ↥π.ker] in
theorem difference_mul (u p x : E) :
    difference π u (p * x) = difference π u p + conjugate π p (difference π u x) := by
  apply Additive.toMul.injective
  apply Subtype.ext
  change ⁅u, p * x⁆ = ⁅u, p⁆ * (p * ⁅u, x⁆ * p⁻¹)
  group

omit [IsMulCommutative ↥π.ker] in
theorem difference_inv (u x : E) :
    difference π u x⁻¹ = -conjugate π x⁻¹ (difference π u x) := by
  apply Additive.toMul.injective
  apply Subtype.ext
  change ⁅u, x⁻¹⁆ = (x⁻¹ * ⁅u, x⁆ * (x⁻¹)⁻¹)⁻¹
  group

theorem conjugate_neg (g : E) (n : Additive π.ker) :
    conjugate π g (-n) = -conjugate π g n := by
  apply Additive.toMul.injective
  exact map_inv (MulAut.conjNormal g) n.toMul

omit [IsMulCommutative ↥π.ker] in
theorem conjugate_conjugate (p x : E) (n : Additive π.ker) :
    conjugate π p (conjugate π x n) = conjugate π (p * x) n := by
  apply Additive.toMul.injective
  apply Subtype.ext
  change p * (x * n.toMul.val * x⁻¹) * p⁻¹ =
    (p * x) * n.toMul.val * (p * x)⁻¹
  group

def height (χ : L →+ ℝ) (g : E) : ℝ := χ (π g).toAdd

omit [IsMulCommutative ↥π.ker] in
@[simp] theorem height_one (χ : L →+ ℝ) : height π χ 1 = 0 := by
  simp [height]

omit [IsMulCommutative ↥π.ker] in
@[simp] theorem height_mul (χ : L →+ ℝ) (g h : E) :
    height π χ (g * h) = height π χ g + height π χ h := by
  simp [height]

omit [IsMulCommutative ↥π.ker] in
@[simp] theorem height_inv (χ : L →+ ℝ) (g : E) :
    height π χ g⁻¹ = -height π χ g := by
  simp [height]

def letter (g : X → E) (z : X × Bool) : E := if z.2 then g z.1 else (g z.1)⁻¹

def evalWord (g : X → E) (w : List (X × Bool)) : E :=
  FreeGroup.lift g (FreeGroup.mk w)

@[simp] theorem evalWord_nil (g : X → E) : evalWord g [] = 1 := by
  simp [evalWord]

@[simp] theorem evalWord_cons (g : X → E) (z : X × Bool) (w : List (X × Bool)) :
    evalWord g (z :: w) = letter g z * evalWord g w := by
  rcases z with ⟨x, b⟩
  cases b <;> simp [evalWord, FreeGroup.lift_mk, letter]

omit [IsMulCommutative ↥π.ker] in
@[simp] theorem height_letter (χ : L →+ ℝ) (g : X → E) (z : X × Bool) :
    height π χ (letter g z) = letterHeight (fun x => height π χ (g x)) z := by
  cases z with
  | mk x b => cases b <;> simp [letter, letterHeight]

section CompatibleAction

variable [DecidableEq L] [Module (GroupRing L) (Additive π.ker)]

/- The compatibility hypothesis is later discharged by the explicitly
constructed Laurent action of the actual quotient. -/
variable (hact : ∀ (p : E) (n : Additive π.ker),
  conjugate π p n = shift (-(π p).toAdd) n)

include hact

omit [DecidableEq L] in
theorem difference_kernel (u : E) (n : π.ker) :
    difference π u n.val = shift (-(π u).toAdd) (Additive.ofMul n) - Additive.ofMul n := by
  rw [← hact]
  apply Additive.toMul.injective
  apply Subtype.ext
  change ⁅u, n.val⁆ = (u * n.val * u⁻¹) / n.val
  rw [div_eq_mul_inv, commutatorElement_def]

/-- Expanding a commutator along a lower-halfspace word only uses
nonnegative-height conjugates of the finitely many letter commutators.
For an inverse letter the coefficient is taken at its ending vertex. -/
theorem path_difference_mem (χ : L →+ ℝ) (g : X → E) (u : E)
    (V : Submodule (nonnegativeRing χ) (Additive π.ker))
    (hletters : ∀ x, difference π u (g x) ∈ V)
    (w : List (X × Bool)) (p : E) (hp : difference π u p ∈ V)
    (hw : PathIn (letterHeight (fun x => height π χ (g x)))
      (fun h => h ≤ 0) (height π χ p) w) :
    difference π u (p * evalWord g w) ∈ V := by
  induction w generalizing p with
  | nil => simpa using hp
  | cons z w ih =>
    have hnext : PathIn (letterHeight (fun x => height π χ (g x)))
        (fun h => h ≤ 0) (height π χ (p * letter g z)) w := by
      simpa only [height_mul, height_letter] using hw.2
    have hpnext : difference π u (p * letter g z) ∈ V := by
      rcases z with ⟨x, b⟩
      cases b with
      | true =>
        change difference π u (p * g x) ∈ V
        rw [difference_mul, hact]
        apply V.add_mem hp
        apply shift_mem χ V _ _ _ (hletters x)
        have h := hw.1
        change height π χ p ≤ 0 at h
        simpa only [map_neg, neg_nonneg, height] using h
      | false =>
        change difference π u (p * (g x)⁻¹) ∈ V
        rw [difference_mul, difference_inv, conjugate_neg, conjugate_conjugate, hact]
        apply V.add_mem hp
        apply V.neg_mem
        apply shift_mem χ V _ _ _ (hletters x)
        have h := hnext.start
        change height π χ (p * (g x)⁻¹) ≤ 0 at h
        simpa only [map_neg, neg_nonneg, height] using h
    simpa only [evalWord_cons, mul_assoc] using ih (p * letter g z) hpnext hnext

theorem loop_difference_mem (χ : L →+ ℝ) (g : X → E) (u : E)
    (V : Submodule (nonnegativeRing χ) (Additive π.ker))
    (hletters : ∀ x, difference π u (g x) ∈ V) (n : π.ker)
    (hn : n ∈ loopSet π χ g (fun h => h ≤ 0)) : difference π u n.val ∈ V := by
  obtain ⟨w, hw, hp⟩ := hn
  have h := path_difference_mem π hact χ g u V hletters w 1
    (by simp) (by simpa [height] using hp)
  simpa only [one_mul, evalWord, hw] using h

/-- If lower-halfspace loops generate the kernel, all commutator differences
belong to the half-module generated by the letter differences. -/
theorem all_differences_mem (χ : L →+ ℝ) (g : X → E) (u : E)
    (V : Submodule (nonnegativeRing χ) (Additive π.ker))
    (hletters : ∀ x, difference π u (g x) ∈ V)
    (hloops : Subgroup.closure (loopSet π χ g (fun h => h ≤ 0)) = ⊤) :
    ∀ m : Additive π.ker, shift (-(π u).toAdd) m - m ∈ V := by
  let F : AddMonoid.End (Additive π.ker) := {
    toFun := fun m => shift (-(π u).toAdd) m - m
    map_zero' := by simp [shift]
    map_add' := by intro x y; simp only [shift_add]; abel }
  let B : Subgroup π.ker := (V.toAddSubgroup.comap F).toSubgroup'
  have hsub : loopSet π χ g (fun h => h ≤ 0) ⊆ B := by
    intro n hn
    change shift (-(π u).toAdd) (Additive.ofMul n) - Additive.ofMul n ∈ V
    rw [← difference_kernel π hact u n]
    exact loop_difference_mem π hact χ g u V hletters n hn
  have htop : B = ⊤ := by
    apply top_unique
    rw [← hloops]
    exact (Subgroup.closure_le B).2 hsub
  intro m
  have hm : m.toMul ∈ B := by rw [htop]; trivial
  exact hm

/-- Bieri–Strebel's halfspace-loop lemma: genuine loop generation implies
finite generation over the corresponding valuation half-ring. -/
theorem finite_of_lower_loops [Fintype X]
    (χ : L →+ ℝ) (hχ : χ ≠ 0) (hπ : Function.Surjective π) (g : X → E)
    [Module.Finite (GroupRing L) (Additive π.ker)]
    (hloops : Subgroup.closure (loopSet π χ g (fun h => h ≤ 0)) = ⊤) :
    Module.Finite (nonnegativeRing χ) (Additive π.ker) := by
  classical
  obtain ⟨v, hv⟩ := exists_positive χ hχ
  obtain ⟨u, hu⟩ := hπ (Multiplicative.ofAdd (-v))
  have hupos : 0 < χ (-(π u).toAdd) := by simpa [hu] using hv
  obtain ⟨s, hs⟩ := Module.Finite.fg_top (R := GroupRing L) (M := Additive π.ker)
  let d : Finset (Additive π.ker) := Finset.univ.image (fun x => difference π u (g x))
  apply finite_of_shift_difference χ (-(π u).toAdd) hupos s d hs
  apply all_differences_mem π hact χ g u _ _ hloops
  intro x
  apply Submodule.subset_span
  exact Finset.mem_union_right s (Finset.mem_image.mpr ⟨x, Finset.mem_univ x, rfl⟩)

end CompatibleAction

/-- The preceding theorem for the actual quotient action; no compatibility
or module-action hypothesis is left to the caller. -/
theorem finite_of_lower_loops_laurent [Fintype X] [DecidableEq L]
    (χ : L →+ ℝ) (hχ : χ ≠ 0) (hπ : Function.Surjective π) (g : X → E) :
    letI := CommutatorModule.laurentModule π hπ (MonoidHom.id (Multiplicative L))
    Module.Finite (GroupRing L) (Additive π.ker) →
    Subgroup.closure (loopSet π χ g (fun h => h ≤ 0)) = ⊤ →
    Module.Finite (nonnegativeRing χ) (Additive π.ker) := by
  letI := CommutatorModule.laurentModule π hπ (MonoidHom.id (Multiplicative L))
  intro hfinite hloops
  letI := hfinite
  apply finite_of_lower_loops π _ χ hχ hπ g hloops
  intro p n
  have h := CommutatorModule.laurent_single_image π hπ
    (MonoidHom.id (Multiplicative L)) (-(π p).toAdd) p⁻¹ (by simp) n
  apply Additive.toMul.injective
  apply Subtype.ext
  change p * n.toMul.val * p⁻¹ = _
  simpa only [inv_inv] using h.symm

end Kourovka.MetabelianEnumeration.HalfspaceLoops


==> anc/lean/Kourovka/Halfspaces/HalfspaceLoops.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceModule
import Kourovka.Modules.LaurentAction
import Kourovka.Halfspaces.HalfspaceGeometry

/-!
# Halfspace Loops

The module generated by loops in a valuation halfspace.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.HalfspaceLoops

open HalfspaceGeometry HalfspaceModule ValuationModule

variable {E L X : Type} [Group E] [AddCommGroup L]

/-- Actual kernel elements represented by words whose successive vertices
stay in the specified height region. -/
def loopSet (π : E →* Multiplicative L) (χ : L →+ ℝ) (g : X → E)
    (P : ℝ → Prop) : Set π.ker :=
  {n | ∃ w : List (X × Bool), FreeGroup.lift g (FreeGroup.mk w) = n.val ∧
    PathIn (letterHeight (fun x => χ (π (g x)).toAdd)) P 0 w}

end Kourovka.MetabelianEnumeration.HalfspaceLoops


==> anc/lean/Kourovka/Halfspaces/HalfspaceModule.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.ValuationModule

/-!
# Halfspace Module

Clearing negative Laurent coefficients by a positive monomial, and the
telescoping argument needed for finite generation by halfspace loops.
-/

namespace Kourovka.MetabelianEnumeration.HalfspaceModule

open ValuationModule

variable {Q M : Type} [AddCommGroup Q] [DecidableEq Q]
variable [AddCommGroup M] [Module (GroupRing Q) M]

noncomputable def monomial (q : Q) : GroupRing Q := AddMonoidAlgebra.single q 1
noncomputable def shift (q : Q) (m : M) : M := monomial q • m

omit [DecidableEq Q] in
@[simp] theorem monomial_zero : monomial (0 : Q) = 1 := by
  simp [monomial, ← AddMonoidAlgebra.one_def]

omit [DecidableEq Q] in
theorem monomial_add (q r : Q) : monomial (q + r) = monomial q * monomial r := by
  simp [monomial, AddMonoidAlgebra.single_mul_single]

omit [DecidableEq Q] in
@[simp] theorem shift_zero (m : M) : shift (0 : Q) m = m := by simp [shift]
omit [DecidableEq Q] in
@[simp] theorem shift_add (q : Q) (m n : M) : shift q (m + n) = shift q m + shift q n :=
  smul_add _ _ _
omit [DecidableEq Q] in
@[simp] theorem shift_sub (q : Q) (m n : M) : shift q (m - n) = shift q m - shift q n :=
  smul_sub _ _ _
omit [DecidableEq Q] in
theorem shift_shift (q r : Q) (m : M) : shift q (shift r m) = shift (q + r) m := by
  simp only [shift, monomial_add, mul_smul]

noncomputable def halfMonomial (χ : Q →+ ℝ) (q : Q) (hq : 0 ≤ χ q) : nonnegativeRing χ :=
  ⟨monomial q, by
    intro v hv
    have hvq : v = q := by
      simpa [monomial, AddMonoidAlgebra.single_apply, eq_comm] using hv
    simpa only [hvq] using hq⟩

theorem shift_mem (χ : Q →+ ℝ) (V : Submodule (nonnegativeRing χ) M)
    (q : Q) (hq : 0 ≤ χ q) (m : M) (hm : m ∈ V) : shift q m ∈ V :=
  V.smul_mem (halfMonomial χ q hq) hm

theorem shift_nsmul_mem (χ : Q →+ ℝ) (V : Submodule (nonnegativeRing χ) M)
    (u : Q) (hu : 0 ≤ χ u) (n : ℕ) (m : M) (hm : m ∈ V) : shift (n • u) m ∈ V := by
  apply shift_mem χ V _ _ m hm
  simpa only [map_nsmul, nsmul_eq_mul] using mul_nonneg (Nat.cast_nonneg n) hu

theorem monomial_lower_bound (χ : Q →+ ℝ) (q : Q) :
    LowerBound χ (monomial q) (χ q) := by
  intro u hu
  have : u = q := by
    simpa [monomial, AddMonoidAlgebra.single_apply, eq_comm] using hu
  simp [this]

/-- Every Laurent coefficient becomes nonnegative after a sufficiently large
positive monomial shift. -/
theorem shifted_coefficient (χ : Q →+ ℝ) (u : Q) (hu : 0 < χ u)
    (r : GroupRing Q) : ∃ n : ℕ, monomial (n • u) * r ∈ nonnegativeRing χ := by
  obtain ⟨c, hc⟩ := lowerBound_exists χ r
  obtain ⟨n, hn⟩ := exists_nat_gt (-c / χ u)
  have hpos : 0 ≤ (n : ℝ) * χ u + c := by
    have := (div_lt_iff₀ hu).mp hn
    linarith
  refine ⟨n, ?_⟩
  intro q hq
  have h := lowerBound_mul χ (monomial_lower_bound χ (n • u)) hc q hq
  simp only [map_nsmul, nsmul_eq_mul] at h
  exact hpos.trans h

/-- A vector in the full Laurent span of a half-module can be shifted into
that half-module. -/
theorem eventually_shift_mem (χ : Q →+ ℝ) (u : Q) (hu : 0 < χ u)
    (V : Submodule (nonnegativeRing χ) M) (m : M)
    (hm : m ∈ Submodule.span (GroupRing Q) (V : Set M)) :
    ∃ n : ℕ, shift (n • u) m ∈ V := by
  induction hm using Submodule.span_induction with
  | mem x hx => exact ⟨0, by simpa using hx⟩
  | zero => exact ⟨0, by simp⟩
  | add x y _ _ hx hy =>
    obtain ⟨i, hi⟩ := hx
    obtain ⟨j, hj⟩ := hy
    refine ⟨i + j, ?_⟩
    rw [shift_add]
    apply V.add_mem
    · have h := shift_nsmul_mem χ V u hu.le j _ hi
      simpa only [shift_shift, add_nsmul, add_comm] using h
    · have h := shift_nsmul_mem χ V u hu.le i _ hj
      simpa only [shift_shift, add_nsmul] using h
  | smul r x _ hx =>
    obtain ⟨i, hi⟩ := hx
    obtain ⟨j, hj⟩ := shifted_coefficient χ u hu r
    refine ⟨j + i, ?_⟩
    have h := V.smul_mem (⟨monomial (j • u) * r, hj⟩ : nonnegativeRing χ) hi
    have heq : shift ((j + i) • u) (r • x) =
        (⟨monomial (j • u) * r, hj⟩ : nonnegativeRing χ) • shift (i • u) x := by
      change monomial ((j + i) • u) • (r • x) =
        (monomial (j • u) * r) • (monomial (i • u) • x)
      rw [add_nsmul, monomial_add, mul_smul, mul_smul]
      rw [smul_comm (monomial (i • u)) r x]
    exact heq.symm ▸ h

theorem shift_difference_mem (χ : Q →+ ℝ) (u : Q) (hu : 0 ≤ χ u)
    (V : Submodule (nonnegativeRing χ) M) (m : M)
    (hm : shift u m - m ∈ V) (n : ℕ) : shift (n • u) m - m ∈ V := by
  induction n with
  | zero => simp
  | succ n ih =>
    have h := V.add_mem (shift_nsmul_mem χ V u hu n _ hm) ih
    have heq : shift (n • u) (shift u m - m) + (shift (n • u) m - m) =
        shift ((n + 1) • u) m - m := by
      rw [shift_sub, shift_shift, add_nsmul, one_nsmul]
      abel
    exact heq ▸ h

theorem eq_top_of_shift_difference (χ : Q →+ ℝ) (u : Q) (hu : 0 < χ u)
    (V : Submodule (nonnegativeRing χ) M)
    (hspan : Submodule.span (GroupRing Q) (V : Set M) = ⊤)
    (hdiff : ∀ m : M, shift u m - m ∈ V) : V = ⊤ := by
  apply top_unique
  intro m _
  obtain ⟨n, hn⟩ := eventually_shift_mem χ u hu V m (by rw [hspan]; trivial)
  have hd := shift_difference_mem χ u hu.le V m (hdiff m) n
  have h := V.sub_mem hn hd
  simpa only [sub_sub_cancel] using h

/-- A finite spanning family plus finitely many difference generators suffices
to generate over the nonnegative valuation ring. -/
theorem finite_of_shift_difference [DecidableEq M] (χ : Q →+ ℝ) (u : Q) (hu : 0 < χ u)
    (s d : Finset M) (hs : Submodule.span (GroupRing Q) (s : Set M) = ⊤)
    (hdiff : ∀ m : M, shift u m - m ∈
      Submodule.span (nonnegativeRing χ) ((s ∪ d : Finset M) : Set M)) :
    Module.Finite (nonnegativeRing χ) M := by
  classical
  let V := Submodule.span (nonnegativeRing χ) ((s ∪ d : Finset M) : Set M)
  have hspan : Submodule.span (GroupRing Q) (V : Set M) = ⊤ := by
    apply top_unique
    rw [← hs]
    apply Submodule.span_mono
    intro m hm
    exact Submodule.subset_span (Finset.mem_union_left d hm)
  exact ⟨s ∪ d, eq_top_of_shift_difference χ u hu V hspan hdiff⟩

end Kourovka.MetabelianEnumeration.HalfspaceModule


==> anc/lean/Kourovka/Halfspaces/HalfspaceRelators.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.SchreierHeights
import Kourovka.Schreier.KernelPresentation

/-!
# Halfspace Relators

Every relator of the Schreier presentation is confined
to one of the two overlapping halfspaces.
-/

namespace Kourovka.MetabelianEnumeration.SchreierHeights

open HalfspaceGeometry
open Kourovka.Schreier
open Kourovka.Schreier.Transversal

variable {X Q : Type*} [CommGroup Q]

theorem pathIn_length_bound (f : X → ℝ) (D p : ℝ) (xs : List X)
    (hD0 : 0 ≤ D) (hD : ∀ x ∈ xs, |f x| ≤ D) :
    PathIn f (fun z => p - xs.length * D ≤ z ∧ z ≤ p + xs.length * D) p xs := by
  induction xs generalizing p with
  | nil => simp [PathIn]
  | cons x xs ih =>
    have hx := abs_le.mp (hD x List.mem_cons_self)
    have ht := ih (p + f x) (fun y hy => hD y (List.mem_cons_of_mem _ hy))
    constructor
    · have : (0 : ℝ) ≤ (x :: xs).length * D := mul_nonneg (Nat.cast_nonneg _) hD0
      exact ⟨by linarith, by linarith⟩
    · apply ht.mono
      intro z hz
      simp only [List.length_cons, Nat.cast_add, Nat.cast_one]
      constructor <;> nlinarith

theorem symbols_cover (π : FreeGroup X →* Q) (χ : Q →* Multiplicative ℝ)
    (S : Transversal π.ker) (D μ : ℝ)
    (hD : ∀ x, |value (χ.comp π) (FreeGroup.of x)| ≤ D) (hμ : D ≤ μ)
    (z : S.Edge) :
    z ∈ symbolsIn (χ.comp π) S (fun x => 0 ≤ x) ∨
      z ∈ symbolsIn (χ.comp π) S (fun x => x ≤ μ) := by
  change (0 ≤ value (χ.comp π) z.1.val ∧ 0 ≤ value (χ.comp π)
    (z.1.val * FreeGroup.of z.2)) ∨ _
  by_cases h : 0 ≤ value (χ.comp π) z.1.val ∧ 0 ≤ value (χ.comp π)
      (z.1.val * FreeGroup.of z.2)
  · exact Or.inl h
  · right
    change value (χ.comp π) z.1.val ≤ μ ∧ value (χ.comp π)
      (z.1.val * FreeGroup.of z.2) ≤ μ
    rw [value_mul] at h ⊢
    have hb := abs_le.mp (hD z.2)
    push_neg at h
    constructor <;> by_contra! hh <;> have := h (by linarith) <;> linarith

/-- Lifted defining relators and section-path relators are each confined
to one of the two overlapping halfspaces. -/
theorem augmented_relators_one_side [DecidableEq X]
    (π : FreeGroup X →* Q) (χ : Q →* Multiplicative ℝ)
    (S : Transversal π.ker) (R : Set (FreeGroup X))
    (D B μ : ℝ) (hD0 : 0 ≤ D) (hDB : D ≤ B) (hμ : 2 * B ≤ μ)
    (hD : ∀ x, |value (χ.comp π) (FreeGroup.of x)| ≤ D)
    (hR : ∀ r ∈ R, (r.toWord.length : ℝ) * D ≤ B)
    (hsafe : ∀ t : S.vertices,
      PathIn (letterHeight fun x => value (χ.comp π) (FreeGroup.of x))
        (fun z => min 0 (value (χ.comp π) t.val) ≤ z ∧
          z ≤ max μ (value (χ.comp π) t.val)) 0 t.val.toWord)
    (r : FreeGroup (S.Edge))
    (hr : r ∈ S.relators R) :
    r ∈ Subgroup.closure (FreeGroup.of '' symbolsIn (χ.comp π) S (fun z => 0 ≤ z)) ∨
      r ∈ Subgroup.closure (FreeGroup.of '' symbolsIn (χ.comp π) S (fun z => z ≤ μ)) := by
  rcases hr with hr | hr
  · obtain ⟨t, w, hw, rfl⟩ := hr
    have hp := pathIn_length_bound
      (letterHeight fun x => value (χ.comp π) (FreeGroup.of x)) D
      (value (χ.comp π) t.val) w.toWord hD0 (by
        rintro ⟨x, b⟩ _
        cases b <;> simpa only [letterHeight, Bool.false_eq_true, if_false, if_true, abs_neg]
          using hD x)
    have hb := hR w hw
    by_cases hlo : B ≤ value (χ.comp π) t.val
    · left
      rw [S.rewrite_eq_word]
      apply rewrite_mem_closure
      apply hp.mono
      intro z hz
      linarith [hz.1]
    · right
      rw [S.rewrite_eq_word]
      apply rewrite_mem_closure
      apply hp.mono
      intro z hz
      linarith [hz.2]
  · obtain ⟨t, rfl⟩ := hr
    dsimp only
    have hp := hsafe t
    by_cases ht : 0 ≤ value (χ.comp π) t.val
    · left
      rw [S.rewrite_eq_word]
      apply rewrite_mem_closure
      rw [value_one]
      apply hp.mono
      intro z hz
      simpa only [min_eq_left ht] using hz.1
    · right
      rw [S.rewrite_eq_word]
      apply rewrite_mem_closure
      rw [value_one]
      apply hp.mono
      intro z hz
      have hμ0 : 0 ≤ μ := by linarith
      simpa only [max_eq_left (by linarith : value (χ.comp π) t.val ≤ μ)] using hz.2

end Kourovka.MetabelianEnumeration.SchreierHeights


==> anc/lean/Kourovka/Halfspaces/HalfspaceShift.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceGeneration

/-!
# Halfspace Shift

Moving a bounded halfspace cutoff to zero by an actual kernel
conjugation.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.SchreierHeights

open HalfspaceGeometry HalfspaceLoops
open Kourovka.Schreier.Transversal

variable {X L : Type} [AddCommGroup L] [DecidableEq X]

omit [DecidableEq X] in
theorem negative_letter_of_nonzero (R : Set (FreeGroup X))
    (π : PresentedGroup R →* Multiplicative L) (hπ : Function.Surjective π)
    (χ : L →+ ℝ) (hχ : χ ≠ 0) :
    ∃ z : X × Bool,
      step (χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))) z < 0 := by
  let θ := χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))
  have hn : ∃ x : X, value θ (FreeGroup.of x) ≠ 0 := by
    by_contra! hh
    have heq : θ = 1 := by
      apply FreeGroup.ext_hom
      intro x
      apply Multiplicative.toAdd.injective
      exact hh x
    apply hχ
    ext l
    obtain ⟨g, hg⟩ := hπ (Multiplicative.ofAdd l)
    obtain ⟨w, hw⟩ := PresentedGroup.mk_surjective R g
    have hz := congrArg (fun f : FreeGroup X →* Multiplicative ℝ => (f w).toAdd) heq
    simpa [θ, MonoidHom.comp_apply, hw, hg] using hz
  obtain ⟨x, hx⟩ := hn
  rcases lt_or_gt_of_ne hx with h | h
  · exact ⟨(x, true), h⟩
  · exact ⟨(x, false), by change -value θ (FreeGroup.of x) < 0; linarith⟩

omit [DecidableEq X] in
theorem path_replicate_nonpositive (θ : FreeGroup X →* Multiplicative ℝ)
    (z : X × Bool) (hz : step θ z ≤ 0) (n : ℕ) :
    PathIn (step θ) (fun x => x ≤ 0) 0 (List.replicate n z) := by
  have hgen : ∀ p : ℝ, p ≤ 0 →
      PathIn (step θ) (fun x => x ≤ 0) p (List.replicate n z) := by
    induction n with
    | zero => intro p hp; exact hp
    | succ n ih =>
      intro p hp
      exact ⟨hp, ih (p + step θ z) (by linarith)⟩
  exact hgen 0 le_rfl

omit [DecidableEq X] in
theorem exists_negative_path (R : Set (FreeGroup X))
    (π : PresentedGroup R →* Multiplicative L) (hπ : Function.Surjective π)
    (χ : L →+ ℝ) (hχ : χ ≠ 0) (μ : ℝ) :
    ∃ s : List (X × Bool),
      PathIn (letterHeight (fun x => χ (π (PresentedGroup.of x)).toAdd)) (fun h => h ≤ 0) 0 s ∧
      χ (π (PresentedGroup.mk R (FreeGroup.mk s))).toAdd + μ ≤ 0 := by
  let θ := χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))
  obtain ⟨z, hz⟩ := negative_letter_of_nonzero R π hπ χ hχ
  have hz' : 0 < -step θ z := by linarith
  obtain ⟨n, hn⟩ := exists_lt_nsmul hz' μ
  refine ⟨List.replicate n z, path_replicate_nonpositive θ z (le_of_lt hz) n, ?_⟩
  change value θ (FreeGroup.mk (List.replicate n z)) + μ ≤ 0
  rw [value_mk, List.map_replicate, List.sum_replicate]
  rw [nsmul_eq_mul] at hn ⊢
  nlinarith

omit [DecidableEq X] in
theorem lower_cutoff_to_zero (R : Set (FreeGroup X))
    (π : PresentedGroup R →* Multiplicative L) (hπ : Function.Surjective π)
    (χ : L →+ ℝ) (hχ : χ ≠ 0) (μ : ℝ)
    (hgen : Subgroup.closure (loopSet π χ PresentedGroup.of (fun h => h ≤ μ)) = ⊤) :
    Subgroup.closure (loopSet π χ PresentedGroup.of (fun h => h ≤ 0)) = ⊤ := by
  let θ := χ.toMultiplicative.comp (π.comp (PresentedGroup.mk R))
  obtain ⟨s, hs, hshift⟩ := exists_negative_path R π hπ χ hχ μ
  change PathIn (step θ) (fun h => h ≤ 0) 0 s at hs
  let v := PresentedGroup.mk R (FreeGroup.mk s)
  let e : MulAut π.ker := MulAut.conjNormal v
  apply transfer_generation e _ _ hgen
  intro n hn
  obtain ⟨w, hw, hp⟩ := hn
  change PathIn (step θ) (fun h => h ≤ μ) 0 w at hp
  refine ⟨s ++ w ++ FreeGroup.invRev s, ?_, ?_⟩
  · rw [← FreeGroup.mul_mk, ← FreeGroup.mul_mk, ← FreeGroup.inv_mk, map_mul, map_mul, map_inv, hw]
    have heval : FreeGroup.lift (PresentedGroup.of : X → PresentedGroup R) (FreeGroup.mk s) = v :=
      (FreeGroup.lift_unique (PresentedGroup.mk R) (fun _ => rfl)).symm
    rw [heval]
    rfl
  · change PathIn (step θ) (fun h => h ≤ 0) 0 (s ++ w ++ FreeGroup.invRev s)
    have hwheight : value θ (FreeGroup.mk w) = 0 := by
      have hval : PresentedGroup.mk R (FreeGroup.mk w) = n.val := by
        rw [FreeGroup.lift_unique (PresentedGroup.mk R) (fun _ => rfl)]
        exact hw
      change χ (π (PresentedGroup.mk R (FreeGroup.mk w))).toAdd = 0
      rw [hval, n.property]
      exact χ.map_zero
    have hp' : PathIn (step θ) (fun h => h ≤ 0) (value θ (FreeGroup.mk s)) w := by
      have hh := path_shift θ (P := fun h => h ≤ μ) (Q := fun h => h ≤ 0)
        (value θ (FreeGroup.mk s)) hp (fun z hz => by
          change value θ (FreeGroup.mk s) + μ ≤ 0 at hshift
          linarith)
      simpa only [add_zero] using hh
    apply (hs.append (by simpa only [← value_mk, zero_add] using hp')).append
    have hi := path_inverse θ (fun h => h ≤ 0) 0 s hs
    simpa only [List.map_append, List.sum_append, ← value_mk, zero_add, hwheight, add_zero] using hi

/-- Both halfspaces are based at zero; the cutoff is removed by conjugation,
using the nonzero character and the actual finite generating alphabet. -/
theorem finite_presentation_zero_halfspace_generation [Fintype X]
    (R : Set (FreeGroup X)) (hRfinite : R.Finite)
    (π : PresentedGroup R →* Multiplicative L) (hπ : Function.Surjective π)
    (χ : L →+ ℝ) (hχ : χ ≠ 0) (habelian : ∀ a b : π.ker, Commute a b) :
    Subgroup.closure (loopSet π χ PresentedGroup.of (fun z => 0 ≤ z)) = ⊤ ∨
      Subgroup.closure (loopSet π χ PresentedGroup.of (fun z => z ≤ 0)) = ⊤ := by
  obtain ⟨μ, _, h | h⟩ := finite_presentation_halfspace_generation R hRfinite π hπ χ habelian
  · exact Or.inl h
  · exact Or.inr (lower_cutoff_to_zero R π hπ χ hχ μ h)

end Kourovka.MetabelianEnumeration.SchreierHeights


==> anc/lean/Kourovka/Halfspaces/HalfspaceSplitting.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.ModuleRealization
import Mathlib.GroupTheory.HNNExtension

/-!
# Halfspace Splitting

The algebraic obstruction in the Bieri–Strebel two-halfspace argument.
Britton's lemma shows that twisting two elements outside the overlap produces
noncommuting images. This is used with a split Schreier presentation.
-/

namespace Kourovka.MetabelianEnumeration.HalfspaceSplitting

variable {N : Type*} [Group N]

abbrev Twist (C : Subgroup N) := HNNExtension N C C (MulEquiv.refl C)

def left (C : Subgroup N) : N →* Twist C := HNNExtension.of

def right (C : Subgroup N) : N →* Twist C :=
  ((MulAut.conj (HNNExtension.t⁻¹ : Twist C)).toMonoidHom).comp HNNExtension.of

theorem left_eq_right (C : Subgroup N) {c : N} (hc : c ∈ C) : left C c = right C c := by
  have h := HNNExtension.equiv_symm_eq_conj (φ := MulEquiv.refl C) (⟨c, hc⟩ : C)
  simpa [left, right, MulAut.conj_apply] using h

theorem not_commute_twist (C : Subgroup N) {a b : N} (ha : a ∉ C) (hb : b ∉ C) :
    ¬ Commute (left C a) (right C b) := by
  intro hab
  let w : HNNExtension.NormalWord.ReducedWord N C C :=
    { head := a
      toList := [(-1, b), (1, a⁻¹), (-1, b⁻¹), (1, 1)]
      chain := by simp [List.isChain_cons_cons, HNNExtension.toSubgroup, ha, hb] }
  have hw : w.prod (MulEquiv.refl C) = 1 := by
    have hcomm : left C a * right C b * (left C a)⁻¹ * (right C b)⁻¹ = 1 :=
      (commutatorElement_eq_one_iff_commute.mpr hab)
    simpa [w, HNNExtension.NormalWord.ReducedWord.prod, left, right, MulAut.conj_apply,
      mul_assoc] using hcomm
  have hn := HNNExtension.ReducedWord.toList_eq_nil_of_mem_of_range
    (MulEquiv.refl C) w (show w.prod (MulEquiv.refl C) ∈
      (HNNExtension.of.range : Subgroup (Twist C)) by rw [hw]; exact Subgroup.one_mem _)
  simp [w] at hn

/-- If an abelian group admits a homomorphism acting identically on one family
and by the stable-letter twist on another, one family lies in the overlap. -/
theorem abelian_twist_collapse (C A B : Subgroup N)
    (habelian : ∀ a b : N, Commute a b) (f : N →* Twist C)
    (hA : ∀ a ∈ A, f a = left C a) (hB : ∀ b ∈ B, f b = right C b) :
    A ≤ C ∨ B ≤ C := by
  by_contra! h
  obtain ⟨a, ha, hac⟩ := Set.not_subset.mp h.1
  obtain ⟨b, hb, hbc⟩ := Set.not_subset.mp h.2
  apply not_commute_twist C hac hbc
  simpa only [hA a ha, hB b hb] using (habelian a b).map f

/-- An abelian presentation whose defining words each use generators from just
one of two covering families is generated by one family alone. There is no
amalgam decomposition hypothesis: the twisting map is constructed from the
actual relators. -/
theorem abelian_presentation_one_side_generates {X : Type*}
    (R : Set (FreeGroup X)) (S T : Set X)
    (hcover : ∀ x, x ∈ S ∨ x ∈ T)
    (hrel : ∀ r ∈ R,
      r ∈ Subgroup.closure (FreeGroup.of '' S) ∨
      r ∈ Subgroup.closure (FreeGroup.of '' T))
    (habelian : ∀ a b : PresentedGroup R, Commute a b) :
    Subgroup.closure (PresentedGroup.of '' S : Set (PresentedGroup R)) = ⊤ ∨
    Subgroup.closure (PresentedGroup.of '' T : Set (PresentedGroup R)) = ⊤ := by
  classical
  let A : Subgroup (PresentedGroup R) := Subgroup.closure (PresentedGroup.of '' S)
  let B : Subgroup (PresentedGroup R) := Subgroup.closure (PresentedGroup.of '' T)
  let C := A ⊓ B
  let g : X → Twist C := fun x =>
    if x ∈ S then left C (PresentedGroup.of x) else right C (PresentedGroup.of x)
  have hgS : ∀ x ∈ S, g x = left C (PresentedGroup.of x) := by
    intro x hx; simp [g, hx]
  have hgT : ∀ x ∈ T, g x = right C (PresentedGroup.of x) := by
    intro x hx
    by_cases hs : x ∈ S
    · rw [hgS x hs]
      exact left_eq_right C ⟨Subgroup.subset_closure ⟨x, hs, rfl⟩,
        Subgroup.subset_closure ⟨x, hx, rfl⟩⟩
    · simp [g, hs]
  have hS : Set.EqOn (FreeGroup.lift g)
      ((left C).comp (PresentedGroup.mk R))
      (Subgroup.closure (FreeGroup.of '' S)) := by
    apply MonoidHom.eqOn_closure
    rintro _ ⟨x, hx, rfl⟩
    simpa only [FreeGroup.lift_apply_of, MonoidHom.comp_apply, PresentedGroup.of] using hgS x hx
  have hT : Set.EqOn (FreeGroup.lift g)
      ((right C).comp (PresentedGroup.mk R))
      (Subgroup.closure (FreeGroup.of '' T)) := by
    apply MonoidHom.eqOn_closure
    rintro _ ⟨x, hx, rfl⟩
    simpa only [FreeGroup.lift_apply_of, MonoidHom.comp_apply, PresentedGroup.of] using hgT x hx
  have hkill : ∀ r ∈ R, FreeGroup.lift g r = 1 := by
    intro r hr
    rcases hrel r hr with h | h
    · rw [hS h]
      simp only [MonoidHom.comp_apply, PresentedGroup.one_of_mem hr, map_one]
    · rw [hT h]
      simp only [MonoidHom.comp_apply, PresentedGroup.one_of_mem hr, map_one]
  let f : PresentedGroup R →* Twist C := PresentedGroup.toGroup hkill
  have hfS : Set.EqOn f (left C) A := by
    apply MonoidHom.eqOn_closure
    rintro _ ⟨x, hx, rfl⟩
    simpa only [f, PresentedGroup.toGroup.of] using hgS x hx
  have hfT : Set.EqOn f (right C) B := by
    apply MonoidHom.eqOn_closure
    rintro _ ⟨x, hx, rfl⟩
    simpa only [f, PresentedGroup.toGroup.of] using hgT x hx
  have hsup : A ⊔ B = ⊤ := by
    apply top_unique
    rw [← PresentedGroup.closure_range_of]
    apply (Subgroup.closure_le _).mpr
    rintro _ ⟨x, rfl⟩
    rcases hcover x with hx | hx
    · exact (le_sup_left : A ≤ A ⊔ B) (Subgroup.subset_closure ⟨x, hx, rfl⟩ : PresentedGroup.of x ∈ A)
    · exact (le_sup_right : B ≤ A ⊔ B) (Subgroup.subset_closure ⟨x, hx, rfl⟩ : PresentedGroup.of x ∈ B)
  rcases abelian_twist_collapse C A B habelian f (fun _ h => hfS h)
      (fun _ h => hfT h) with h | h
  · right
    have hab : A ≤ B := h.trans inf_le_right
    simpa only [sup_eq_right.mpr hab] using hsup
  · left
    have hba : B ≤ A := h.trans inf_le_left
    simpa only [sup_eq_left.mpr hba] using hsup

end Kourovka.MetabelianEnumeration.HalfspaceSplitting


==> anc/lean/Kourovka/Halfspaces/SchreierHeights.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceGeometry
import Kourovka.Schreier.PathLifting

/-!
# Schreier Heights

Height-controlled Schreier representatives and rewriting.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.SchreierHeights

open HalfspaceGeometry
open Kourovka.Schreier
open Kourovka.Schreier.Transversal

variable {X Q : Type*} [CommGroup Q]

def value (θ : FreeGroup X →* Multiplicative ℝ) (w : FreeGroup X) : ℝ := (θ w).toAdd

@[simp] theorem value_one (θ : FreeGroup X →* Multiplicative ℝ) : value θ 1 = 0 := by
  simp [value]

@[simp] theorem value_mul (θ : FreeGroup X →* Multiplicative ℝ) (u v : FreeGroup X) :
    value θ (u * v) = value θ u + value θ v := by simp [value]

@[simp] theorem value_inv (θ : FreeGroup X →* Multiplicative ℝ) (u : FreeGroup X) :
    value θ u⁻¹ = -value θ u := by simp [value]

theorem value_mk (θ : FreeGroup X →* Multiplicative ℝ) (xs : List (X × Bool)) :
    value θ (FreeGroup.mk xs) = (xs.map (letterHeight fun x => value θ (FreeGroup.of x))).sum := by
  induction xs with
  | nil => exact value_one θ
  | cons z xs ih =>
    rcases z with ⟨x, b⟩
    cases b <;> simp [mk_cons_false, mk_cons_true, letterHeight, ih]

theorem map_mk_of_perm (π : FreeGroup X →* Q) {xs ys : List (X × Bool)}
    (h : xs.Perm ys) : π (FreeGroup.mk xs) = π (FreeGroup.mk ys) := by
  rw [FreeGroup.lift_unique π (fun _ => rfl), FreeGroup.lift_unique π (fun _ => rfl)]
  simp only [FreeGroup.lift_mk]
  exact (h.map _).prod_eq

/-- A section of the quotient map, chosen with paths in the correct halfspace;
representatives of overlap vertices stay inside the overlap. -/
theorem exists_safe_section [DecidableEq X] (π : FreeGroup X →* Q)
    (hπ : Function.Surjective π) (χ : Q →* Multiplicative ℝ)
    (D μ : ℝ) (hD0 : 0 ≤ D)
    (hD : ∀ x, |value (χ.comp π) (FreeGroup.of x)| ≤ D) (hμ : 2 * D ≤ μ) :
    ∃ r : Q → FreeGroup X, (∀ q, π (r q) = q) ∧ r 1 = 1 ∧
      ∀ q, PathIn (letterHeight fun x => value (χ.comp π) (FreeGroup.of x))
        (fun z => min 0 (χ q).toAdd ≤ z ∧ z ≤ max μ (χ q).toAdd) 0 (r q).toWord := by
  classical
  have hex : ∀ q : Q, ∃ w : FreeGroup X,
      π w = q ∧ (q = 1 → w = 1) ∧
      PathIn (letterHeight fun x => value (χ.comp π) (FreeGroup.of x))
        (fun z => min 0 (χ q).toAdd ≤ z ∧ z ≤ max μ (χ q).toAdd) 0 w.toWord := by
    intro q
    by_cases hq : q = 1
    · subst q
      refine ⟨1, map_one π, fun _ => rfl, ?_⟩
      simp [PathIn]
    obtain ⟨w, hw⟩ := hπ q
    obtain ⟨ys, hperm, hpath⟩ := reorder_halfspaces
      (letterHeight fun x => value (χ.comp π) (FreeGroup.of x)) D μ w.toWord
      (fun z _ => by rcases z with ⟨x, b⟩; cases b <;> simpa [letterHeight] using hD x)
      hD0 hμ
    have hsum : (w.toWord.map (letterHeight fun x => value (χ.comp π) (FreeGroup.of x))).sum =
        (χ q).toAdd := by
      rw [← value_mk, FreeGroup.mk_toWord]
      simp only [value, MonoidHom.comp_apply, hw]
    refine ⟨FreeGroup.mk ys, ?_, fun h => (hq h).elim, ?_⟩
    · rw [map_mk_of_perm π hperm, FreeGroup.mk_toWord, hw]
    · simpa only [hsum] using hpath.pathIn.toWord_mk
  choose r hr hnormal hpath using hex
  exact ⟨r, hr, hnormal 1 rfl, hpath⟩

/-- Every normalized section defines the genuine Schreier representative
system of the actual quotient kernel. -/
def representativeOfSection (π : FreeGroup X →* Q) (r : Q → FreeGroup X)
    (hr : ∀ q, π (r q) = q) (h1 : r 1 = 1) : Transversal π.ker where
  rep w := r (π w)
  sameCoset w := by simp [MonoidHom.mem_ker, hr]
  constantOnCosets := by
    intro g h hgh
    have heq : π g = π h := by
      apply mul_inv_eq_one.mp
      simpa [MonoidHom.mem_ker] using hgh
    rw [heq]
  rep_one := by rw [map_one, h1]

theorem representative_height (π : FreeGroup X →* Q) (χ : Q →* Multiplicative ℝ)
    (S : Transversal π.ker) (w : FreeGroup X) :
    value (χ.comp π) (S.rep w) = value (χ.comp π) w := by
  have h := S.sameCoset w
  have heq : π w = π (S.rep w) := by
    apply mul_inv_eq_one.mp
    simpa [MonoidHom.mem_ker] using h
  simp only [value, MonoidHom.comp_apply, heq]

/-- Schreier symbols whose two endpoint heights satisfy the given predicate. -/
def symbolsIn (θ : FreeGroup X →* Multiplicative ℝ)
    {L : Subgroup (FreeGroup X)} (S : Transversal L) (P : ℝ → Prop) :
    Set (S.Edge) :=
  {z | P (value θ z.1.val) ∧ P (value θ (z.1.val * FreeGroup.of z.2))}

/-- Rewriting a path confined to a height region uses only symbols of that
region. This includes the literal negative-letter Schreier convention. -/
theorem rewrite_mem_closure (π : FreeGroup X →* Q) (χ : Q →* Multiplicative ℝ)
    (S : Transversal π.ker) (P : ℝ → Prop)
    (p : FreeGroup X) (xs : List (X × Bool))
    (hpath : PathIn (letterHeight fun x => value (χ.comp π) (FreeGroup.of x)) P
      (value (χ.comp π) p) xs) :
    S.rewriteWord p xs ∈
      Subgroup.closure (FreeGroup.of '' symbolsIn (χ.comp π) S P) := by
  induction xs generalizing p with
  | nil => exact Subgroup.one_mem _
  | cons z xs ih =>
    rcases z with ⟨x, b⟩
    cases b
    · apply Subgroup.mul_mem
      · apply Subgroup.inv_mem
        apply Subgroup.subset_closure
        refine ⟨S.edge (p * (FreeGroup.of x)⁻¹) x, ?_, rfl⟩
        change P (value (χ.comp π) (S.rep (p * (FreeGroup.of x)⁻¹))) ∧ _
        rw [representative_height]
        constructor
        · simpa only [value_mul, value_inv, letterHeight, Bool.false_eq_true, if_false] using
            hpath.2.start
        · simpa only [edge, value_mul, representative_height, value_inv,
          neg_add_cancel_right] using
            hpath.1
      · apply ih
        simpa only [value_mul, value_inv, letterHeight, Bool.false_eq_true, if_false] using hpath.2
    · apply Subgroup.mul_mem
      · apply Subgroup.subset_closure
        refine ⟨S.edge p x, ?_, rfl⟩
        change P (value (χ.comp π) (S.rep p)) ∧ _
        rw [representative_height]
        constructor
        · exact hpath.1
        · simpa only [edge, value_mul, representative_height, letterHeight, if_true] using hpath.2.start
      · apply ih
        simpa only [value_mul, letterHeight, if_true] using hpath.2

end Kourovka.MetabelianEnumeration.SchreierHeights


==> anc/lean/Kourovka/Halfspaces/SchreierKernel.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.HalfspaceRelators

/-!
# Schreier Kernel

The Schreier presentation is a presentation of the actual kernel
inside the original ordinary presented group.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.SchreierHeights

open HalfspaceGeometry
open Kourovka.Schreier
open Kourovka.Schreier.Transversal

variable {X Q : Type*} [Group Q] (R : Set (FreeGroup X))
  (π : PresentedGroup R →* Q)

abbrev preKernel := (π.comp (PresentedGroup.mk R)).ker

def kernelMap : preKernel R π →* π.ker where
  toFun w := ⟨PresentedGroup.mk R w.val, w.property⟩
  map_one' := Subtype.ext (map_one _)
  map_mul' _u _v := Subtype.ext (map_mul _ _ _)

theorem kernelMap_surjective : Function.Surjective (kernelMap R π) := by
  intro x
  obtain ⟨w, hw⟩ := PresentedGroup.mk_surjective R x.val
  refine ⟨⟨w, ?_⟩, Subtype.ext hw⟩
  change π (PresentedGroup.mk R w) = 1
  rw [hw]
  exact x.property

theorem kernelMap_ker : (kernelMap R π).ker = relatorSubgroup (L := preKernel R π) R := by
  ext w
  change kernelMap R π w = 1 ↔ w.val ∈ Subgroup.normalClosure R
  rw [← PresentedGroup.mk_eq_one_iff]
  exact ⟨fun h => congrArg Subtype.val h, fun h => Subtype.ext h⟩

def kernelQuotientEquiv : preKernel R π ⧸ relatorSubgroup (L := preKernel R π) R ≃* π.ker :=
  (QuotientGroup.quotientMulEquivOfEq (kernelMap_ker R π).symm).trans
    (QuotientGroup.quotientKerEquivOfSurjective (kernelMap R π) (kernelMap_surjective R π))

theorem normalClosure_le_preKernel : Subgroup.normalClosure R ≤ preKernel R π := by
  apply Subgroup.normalClosure_le_normal
  intro w hw
  change π (PresentedGroup.mk R w) = 1
  rw [PresentedGroup.one_of_mem hw, map_one]

def schreierKernelEquiv (S : Transversal (preKernel R π)) :
    PresentedGroup (S.relators R) ≃* π.ker :=
  (S.presentationEquiv R (normalClosure_le_preKernel R π)).trans
    (kernelQuotientEquiv R π)

@[simp] theorem schreierKernelEquiv_of (S : Transversal (preKernel R π))
    (z : S.Edge) :
    (schreierKernelEquiv R π S (PresentedGroup.of z)).val =
      PresentedGroup.mk R (S.edgeValue z) := by
  simp [schreierKernelEquiv, kernelQuotientEquiv, kernelMap,
    QuotientGroup.quotientKerEquivOfSurjective, QuotientGroup.quotientKerEquivOfRightInverse]

end Kourovka.MetabelianEnumeration.SchreierHeights


==> anc/lean/Kourovka/Halfspaces/SchreierPaths.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Halfspaces.SchreierKernel

/-!
# Schreier Paths

Actual words realizing halfspace Schreier generators.
-/

namespace Kourovka.MetabelianEnumeration.SchreierHeights

open HalfspaceGeometry
open Kourovka.Schreier
open Kourovka.Schreier.Transversal

variable {X : Type*}

abbrev step (θ : FreeGroup X →* Multiplicative ℝ) : X × Bool → ℝ :=
  letterHeight fun x => value θ (FreeGroup.of x)

theorem path_inverse (θ : FreeGroup X →* Multiplicative ℝ) (P : ℝ → Prop)
    (p : ℝ) (xs : List (X × Bool)) (h : PathIn (step θ) P p xs) :
    PathIn (step θ) P (p + value θ (FreeGroup.mk xs)) (FreeGroup.invRev xs) := by
  induction xs generalizing p with
  | nil =>
    change P (p + value θ 1)
    simpa using h
  | cons z xs ih =>
    rcases z with ⟨x, b⟩
    rw [FreeGroup.invRev_cons]
    apply PathIn.append
    · have hh := ih (p + step θ (x, b)) h.2
      cases b <;> simpa [step, letterHeight, mk_cons_false, mk_cons_true, add_assoc] using hh
    · rw [← value_mk, ← FreeGroup.inv_mk, value_inv]
      cases b <;>
        simpa [FreeGroup.invRev, PathIn, step, letterHeight, mk_cons_false, mk_cons_true,
          add_assoc] using And.intro h.2.start h.1

theorem path_shift (θ : FreeGroup X →* Multiplicative ℝ) {P Q : ℝ → Prop}
    (c : ℝ) {p : ℝ} {xs : List (X × Bool)} (h : PathIn (step θ) P p xs)
    (hc : ∀ z, P z → Q (c + z)) : PathIn (step θ) Q (c + p) xs := by
  induction xs generalizing p with
  | nil => exact hc p h
  | cons x xs ih =>
    exact ⟨hc p h.1, by simpa only [add_assoc] using ih h.2⟩

/-- The standard Schreier generator is represented by the outgoing section
path, its edge, and the returning section path. -/
def generatorWord [DecidableEq X] {L : Subgroup (FreeGroup X)}
    (S : Transversal L) (z : S.Edge) :
    List (X × Bool) :=
  z.1.val.toWord ++ [(z.2, true)] ++
    FreeGroup.invRev (S.rep (z.1.val * FreeGroup.of z.2)).toWord

@[simp] theorem generatorWord_eval [DecidableEq X] {L : Subgroup (FreeGroup X)}
    (S : Transversal L) (z : S.Edge) :
    FreeGroup.mk (generatorWord S z) = S.edgeValue z := by
  simp only [generatorWord, ← FreeGroup.mul_mk, ← FreeGroup.inv_mk, FreeGroup.mk_toWord]
  rfl

theorem generatorWord_path [DecidableEq X] {L : Subgroup (FreeGroup X)}
    (θ : FreeGroup X →* Multiplicative ℝ) (S : Transversal L)
    (hheight : ∀ w, value θ (S.rep w) = value θ w)
    (P : ℝ → Prop) (z : S.Edge)
    (hz : z ∈ symbolsIn θ S P)
    (hfrom : PathIn (step θ) P 0 z.1.val.toWord)
    (hto : PathIn (step θ) P 0 (S.rep (z.1.val * FreeGroup.of z.2)).toWord) :
    PathIn (step θ) P 0 (generatorWord S z) := by
  unfold generatorWord
  rw [pathIn_append_iff, pathIn_append_iff]
  refine ⟨⟨hfrom, ?_⟩, ?_⟩
  · rw [← value_mk, FreeGroup.mk_toWord, zero_add]
    change P (value θ z.1.val) ∧ P (value θ z.1.val + value θ (FreeGroup.of z.2))
    simpa only [symbolsIn, Set.mem_setOf_eq, value_mul] using hz
  · have hp := path_inverse θ P 0 _ hto
    simpa only [List.map_append, List.sum_append, ← value_mk, FreeGroup.mk_toWord, hheight, zero_add, List.map_singleton,
      List.sum_singleton, step, letterHeight, if_true, value_mul] using hp

end Kourovka.MetabelianEnumeration.SchreierHeights


==> anc/lean/Kourovka/Modules/CommutatorModule.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.PullbackPresentation
import Mathlib.GroupTheory.GroupAction.ConjAct
import Mathlib.RepresentationTheory.Basic
import Mathlib.Algebra.MonoidAlgebra.Module

/-!
# The Laurent module of an abelian kernel

Conjugation factors through the abelian quotient. Finite normal generators of the
kernel become generators of its additive Laurent module.
-/

namespace Kourovka.MetabelianEnumeration.CommutatorModule

variable {α : Type} [Fintype α]

theorem commutator_finite_normal_generators (R : List (FreeGroup α)) :
    ∃ s : Finset (PresentedGroup (CentralExtension.relSet R)),
      Subgroup.normalClosure (s : Set (PresentedGroup (CentralExtension.relSet R))) =
        commutator (PresentedGroup (CentralExtension.relSet R)) := by
  classical
  let f := PresentedGroup.mk (CentralExtension.relSet R)
  let S := (CentralExtension.abelianRelations α).map f
  refine ⟨S.toFinset, ?_⟩
  have himage : f '' CentralExtension.relSet (CentralExtension.abelianRelations α) =
      (S.toFinset : Set (PresentedGroup (CentralExtension.relSet R))) := by
    ext x
    simp only [Set.mem_image, CentralExtension.relSet, Set.mem_setOf_eq,
      Finset.mem_coe, List.mem_toFinset, S, List.mem_map]
  have hsurj := PresentedGroup.mk_surjective (CentralExtension.relSet R)
  rw [← himage, ← Subgroup.map_normalClosure _ f hsurj,
    CentralExtension.abelian_relations_normalClosure, map_commutator_eq,
    MonoidHom.range_eq_top.mpr hsurj]
  rfl

theorem commutator_commutative {G : Type} [Group G] (hG : Metabelian G) :
    IsMulCommutative (commutator G) := by
  let C := Subgroup.closure (commutatorSet G)
  letI : CommGroup C := Subgroup.closureCommGroupOfComm (by
    rintro x ⟨a, b, rfl⟩ y ⟨c, d, rfl⟩
    exact (hG a b c d).eq)
  refine ⟨⟨fun x y => Subtype.ext ?_⟩⟩
  have hx : x.val ∈ C := by
    change x.val ∈ Subgroup.closure (commutatorSet G)
    rw [← commutator_eq_closure]
    exact x.property
  have hy : y.val ∈ C := by
    change y.val ∈ Subgroup.closure (commutatorSet G)
    rw [← commutator_eq_closure]
    exact y.property
  exact congrArg (fun z : C => z.val) (mul_comm (⟨x.val, hx⟩ : C) (⟨y.val, hy⟩ : C))

section KernelAction

variable {E Q : Type} [Group E] [CommGroup Q]
variable (π : E →* Q) (hπ : Function.Surjective π) [IsMulCommutative π.ker]

theorem kernel_le_conjugation_kernel :
    π.ker ≤ (MulAut.conjNormal (H := π.ker)).ker := by
  intro g hg
  change MulAut.conjNormal g = 1
  apply MulEquiv.ext
  intro a
  apply Subtype.ext
  change g * a.val * g⁻¹ = a.val
  have h := congrArg Subtype.val (mul_comm (⟨g, hg⟩ : π.ker) a)
  change g * a.val = a.val * g at h
  rw [h, mul_assoc, mul_inv_cancel, mul_one]

/-- The action of the actual abelian quotient on its abelian kernel. -/
noncomputable def quotientConjugation : Q →* MulAut π.ker :=
  (QuotientGroup.lift π.ker (MulAut.conjNormal (H := π.ker))
    (kernel_le_conjugation_kernel π)).comp
      (QuotientGroup.quotientKerEquivOfSurjective π hπ).symm.toMonoidHom

theorem quotientConjugation_image (g : E) :
    quotientConjugation π hπ (π g) = MulAut.conjNormal g := by
  have h := (QuotientGroup.quotientKerEquivOfSurjective π hπ).symm_apply_apply
    (QuotientGroup.mk g)
  change (QuotientGroup.quotientKerEquivOfSurjective π hπ).symm (π g) =
    QuotientGroup.mk g at h
  change QuotientGroup.lift π.ker (MulAut.conjNormal (H := π.ker))
    (kernel_le_conjugation_kernel π)
    ((QuotientGroup.quotientKerEquivOfSurjective π hπ).symm (π g)) = _
  rw [h]
  rfl

/-- Right conjugation is a homomorphism on the abelian quotient. -/
noncomputable def rightConjugation : Q →* MulAut π.ker :=
  (quotientConjugation π hπ).comp (MulEquiv.inv Q).toMonoidHom

theorem rightConjugation_image (g : E) (a : π.ker) :
    (rightConjugation π hπ (π g) a).val = g⁻¹ * a.val * g := by
  change (quotientConjugation π hπ ((π g)⁻¹) a).val = _
  rw [← map_inv, quotientConjugation_image, MulAut.conjNormal_apply, inv_inv]

noncomputable def rightRepresentation : Representation ℤ Q (Additive π.ker) where
  toFun q := (rightConjugation π hπ q).toAdditive.toAddMonoidHom.toIntLinearMap
  map_one' := by
    apply LinearMap.ext
    intro a
    change Additive.ofMul (rightConjugation π hπ 1 a.toMul) = a
    rw [map_one]
    rfl
  map_mul' q r := by
    apply LinearMap.ext
    intro a
    change Additive.ofMul (rightConjugation π hπ (q * r) a.toMul) =
      Additive.ofMul (rightConjugation π hπ q (rightConjugation π hπ r a.toMul))
    rw [map_mul]
    rfl

theorem rightRepresentation_image (g : E) (a : Additive π.ker) :
    (rightRepresentation π hπ (π g) a).toMul.val = g⁻¹ * a.toMul.val * g :=
  rightConjugation_image π hπ g a.toMul

end KernelAction

end Kourovka.MetabelianEnumeration.CommutatorModule


==> anc/lean/Kourovka/Modules/FiniteModuleGenerators.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.ModuleRealization

/-!
# Finite module generators and their concrete lists

These lemmas turn abstract module finiteness into finite data used in cover
constructions.
-/

noncomputable section

set_option maxHeartbeats 50000

namespace Kourovka.MetabelianEnumeration.CofinalCover

open FiniteCover ValuationModule

/-- Enlarge any finite spanning family by specified elements and zero, then
index it by a nonempty finite ordinal. -/
theorem finite_generators_with_designated {k : ℕ} {M : Type} [AddCommGroup M]
    [Module (GroupRing (Lattice k)) M] [Module.Finite (GroupRing (Lattice k)) M]
    (c : Fin k × Fin k → M) :
    ∃ a : ℕ, 1 ≤ a ∧ ∃ (A : Fin a → M) (designated : Fin k → Fin k → Fin a),
      Submodule.span (GroupRing (Lattice k)) (Set.range A) = ⊤ ∧
      ∀ i j, A (designated i j) = c (i, j) := by
  classical
  obtain ⟨s, hs⟩ := Module.Finite.fg_top (R := GroupRing (Lattice k)) (M := M)
  let d : Finset M := Finset.univ.image c
  let b : Finset M := insert 0 (s ∪ d)
  let e := Fintype.equivFin b
  let a := Fintype.card b
  let A : Fin a → M := fun i => (e.symm i).val
  have hbzero : (0 : M) ∈ b := Finset.mem_insert_self _ _
  have ha : 1 ≤ a := by
    letI : Nonempty b := ⟨⟨0, hbzero⟩⟩
    exact Fintype.card_pos_iff.mpr inferInstance
  have hc (i j : Fin k) : c (i, j) ∈ b :=
    Finset.mem_insert_of_mem (Finset.mem_union_right s
      (Finset.mem_image.mpr ⟨(i, j), Finset.mem_univ _, rfl⟩))
  let designated : Fin k → Fin k → Fin a := fun i j => e ⟨c (i, j), hc i j⟩
  refine ⟨a, ha, A, designated, ?_, ?_⟩
  · apply top_unique
    rw [← hs]
    apply Submodule.span_mono
    intro m hm
    have hmb : m ∈ b := Finset.mem_insert_of_mem (Finset.mem_union_left d hm)
    exact ⟨e ⟨m, hmb⟩, congrArg Subtype.val (e.symm_apply_apply ⟨m, hmb⟩)⟩
  · intro i j
    exact congrArg Subtype.val (e.symm_apply_apply ⟨c (i, j), hc i j⟩)

end Kourovka.MetabelianEnumeration.CofinalCover


==> anc/lean/Kourovka/Modules/LaurentAction.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.CommutatorModule

/-!
# Conjugation as an action of a Laurent group ring

The ring action describes how lifts of quotient elements conjugate the abelian
kernel. The construction is independent of the chosen lifts.
-/

namespace Kourovka.MetabelianEnumeration.CommutatorModule

variable {E Q L : Type} [Group E] [CommGroup Q] [AddCommGroup L]
variable (π : E →* Q) (hπ : Function.Surjective π) [IsMulCommutative π.ker]
variable (q : Multiplicative L →* Q)

/-- The actual Laurent group-ring action, induced by right conjugation. -/
noncomputable def laurentModule : Module (AddMonoidAlgebra ℤ L) (Additive π.ker) :=
  Module.compHom (Additive π.ker)
    ((Representation.asAlgebraHom ((rightRepresentation π hπ).comp q)).toRingHom.comp
      (AddMonoidAlgebra.toMultiplicative ℤ L).toRingHom)

theorem laurent_single (u : L) (a : Additive π.ker) :
    letI := laurentModule π hπ q
    (((AddMonoidAlgebra.single u 1 : AddMonoidAlgebra ℤ L) • a) : Additive π.ker).toMul =
      rightConjugation π hπ (q (Multiplicative.ofAdd u)) a.toMul := by
  letI := laurentModule π hπ q
  change ((Representation.asAlgebraHom ((rightRepresentation π hπ).comp q))
    ((AddMonoidAlgebra.toMultiplicative ℤ L) (AddMonoidAlgebra.single u 1)) a).toMul = _
  have hsingle : (AddMonoidAlgebra.toMultiplicative ℤ L) (AddMonoidAlgebra.single u 1) =
      MonoidAlgebra.single (Multiplicative.ofAdd u) 1 :=
    Finsupp.equivMapDomain_single _ _ _
  rw [hsingle, Representation.asAlgebraHom_single_one]
  rfl

theorem laurent_single_image (u : L) (g : E)
    (hu : q (Multiplicative.ofAdd u) = π g) (a : Additive π.ker) :
    letI := laurentModule π hπ q
    (((AddMonoidAlgebra.single u 1 : AddMonoidAlgebra ℤ L) • a) : Additive π.ker).toMul.val =
      g⁻¹ * a.toMul.val * g := by
  letI := laurentModule π hπ q
  rw [laurent_single, hu]
  exact rightConjugation_image π hπ g a.toMul

/-- Finite normal generators become finite generators for the concrete
Laurent action.  Surjectivity of the quotient map supplies every conjugation
as a monomial action. -/
theorem laurent_finite_of_normal_generators (hq : Function.Surjective q)
    (s : Finset π.ker)
    (hs : Subgroup.normalClosure (Subtype.val '' (s : Set π.ker)) = π.ker) :
    letI := laurentModule π hπ q
    Module.Finite (AddMonoidAlgebra ℤ L) (Additive π.ker) := by
  classical
  letI := laurentModule π hπ q
  let fs : Finset (Additive π.ker) := s.image Additive.ofMul
  let V : Submodule (AddMonoidAlgebra ℤ L) (Additive π.ker) :=
    Submodule.span _ (fs : Set (Additive π.ker))
  let B : Subgroup E := V.toAddSubgroup.toSubgroup'.map π.ker.subtype
  have hconj (g : E) (a : π.ker) (ha : Additive.ofMul a ∈ V) :
      Additive.ofMul (MulAut.conjNormal g a) ∈ V := by
    obtain ⟨u, hu⟩ := hq (π g⁻¹)
    have hact : (((AddMonoidAlgebra.single u.toAdd 1 : AddMonoidAlgebra ℤ L) •
        Additive.ofMul a) : Additive π.ker) =
        Additive.ofMul (MulAut.conjNormal g a) := by
      apply Additive.toMul.injective
      apply Subtype.ext
      rw [laurent_single_image π hπ q u.toAdd g⁻¹ hu, inv_inv]
      rfl
    rw [← hact]
    exact V.smul_mem _ ha
  letI : B.Normal := {
    conj_mem := by
      rintro _ ⟨a, ha, rfl⟩ g
      exact ⟨MulAut.conjNormal g a, hconj g a ha, rfl⟩ }
  have hsub : Subtype.val '' (s : Set π.ker) ⊆ B := by
    rintro _ ⟨a, ha, rfl⟩
    refine ⟨a, ?_, rfl⟩
    change Additive.ofMul a ∈ V
    apply Submodule.subset_span
    exact Finset.mem_image.mpr ⟨a, ha, rfl⟩
  have hker : π.ker ≤ B := by
    rw [← hs]
    exact Subgroup.normalClosure_le_normal hsub
  have hspan : V = ⊤ := by
    apply top_unique
    intro a _
    obtain ⟨b, hb, hba⟩ := hker a.toMul.property
    have hba' : b = a.toMul := Subtype.ext hba
    simpa only [hba'] using hb
  exact ⟨fs, hspan⟩

end Kourovka.MetabelianEnumeration.CommutatorModule


==> anc/lean/Kourovka/Modules/ModuleRealization.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.SignedTameness

/-!
# Module Realization

Conversion of signed Laurent-module identities to the exact ordinary
group relators. Negative tags retain the literal inverse ordered word.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.ModuleRealization

open FiniteCover ValuationModule SignedTameness TamenessCompactness

variable {k : ℕ} {M G : Type*} [AddCommGroup M] [Group G]
  [Module (GroupRing (Lattice k)) M]

def encodeSigned (p : SignedPolynomial k) : Polynomial k :=
  (p.1, p.2.support.toList.map fun u => (if p.1 then u else -u, p.2 u))

theorem polynomialSupport_encode (p : SignedPolynomial k) :
    polynomialSupport (encodeSigned p) = signedSupport p := by
  simp only [polynomialSupport, encodeSigned, signedSupport, List.map_map]
  apply List.map_congr_left
  intro u _
  funext i
  cases p.1 <;> simp

def ActionCompatible (j : Multiplicative M →* G) (t : Fin k → G) : Prop :=
  ∀ u m, j (Multiplicative.ofAdd ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m)) =
    conjugate (j (Multiplicative.ofAdd m)) (orderedWord t u)

theorem map_sum (j : Multiplicative M →* G) (xs : List M) :
    j (Multiplicative.ofAdd xs.sum) = (xs.map fun m => j (Multiplicative.ofAdd m)).prod := by
  induction xs with
  | nil => simp
  | cons x xs ih => simpa using congrArg (fun g => j (Multiplicative.ofAdd x) * g) ih

theorem single_smul (u : Lattice k) (c : ℤ) (m : M) :
    (AddMonoidAlgebra.single u c : GroupRing (Lattice k)) • m =
      c • ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m) := by
  have h : (AddMonoidAlgebra.single u c : GroupRing (Lattice k)) =
      c • (AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) := by simp
  rw [h, smul_assoc]

theorem smul_as_sum (p : GroupRing (Lattice k)) (m : M) :
    p • m = (p.support.toList.map fun u => p u •
      ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m)).sum := by
  rw [Finset.sum_map_toList]
  conv_lhs => rw [← AddMonoidAlgebra.sum_single p]
  change (∑ u ∈ p.support, AddMonoidAlgebra.single u (p u)) • m = _
  rw [Finset.sum_smul]
  apply Finset.sum_congr rfl
  intro u _
  exact single_smul u (p u) m

theorem compatible_inverse (j : Multiplicative M →* G) (t : Fin k → G)
    (h : ActionCompatible j t) (u : Lattice k) (m : M) :
    conjugate (j (Multiplicative.ofAdd m)) ((orderedWord t (-u))⁻¹) =
      j (Multiplicative.ofAdd ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m)) := by
  have hh := h (-u) ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m)
  have hs : (AddMonoidAlgebra.single (-u) 1 : GroupRing (Lattice k)) •
      ((AddMonoidAlgebra.single u 1 : GroupRing (Lattice k)) • m) = m := by
    rw [← mul_smul, AddMonoidAlgebra.single_mul_single]
    simp [← AddMonoidAlgebra.one_def]
  rw [hs] at hh
  rw [hh]
  simp [conjugate, mul_assoc]

theorem conjugate_zpow (x w : G) (c : ℤ) : conjugate (x ^ c) w = (conjugate x w) ^ c := by
  simpa [conjugate, MulAut.conj_apply] using (map_zpow ((MulAut.conj w⁻¹).toMonoidHom) x c)

/-- A positive or negative tagged polynomial evaluates to its original module
action. For negative tags, exponent negation and the literal inverse cancel. -/
theorem polynomialWord_encode (j : Multiplicative M →* G) (t : Fin k → G)
    (h : ActionCompatible j t) (p : SignedPolynomial k) (m : M) :
    polynomialWord t (j (Multiplicative.ofAdd m)) (encodeSigned p) =
      j (Multiplicative.ofAdd (p.2 • m)) := by
  rw [smul_as_sum, map_sum]
  simp only [polynomialWord, encodeSigned, List.map_map]
  congr 1
  apply List.map_congr_left
  intro u _
  simp only [Function.comp_apply, conjugate_zpow, ofAdd_zsmul, map_zpow]
  cases hb : p.1
  · simpa only [hb, Bool.false_eq_true, if_false] using
      congrArg (fun x : G => x ^ p.2 u) (compatible_inverse j t h u m)
  · simpa only [hb, if_true] using
      congrArg (fun x : G => x ^ p.2 u) (h u m).symm

/-- Actual tameness of the Laurent module gives finite group polynomial
relations and the exact real cone-cover condition needed by the finite cover. -/
theorem finite_realizing_polynomials [Module.Finite (GroupRing (Lattice k)) M]
    (j : Multiplicative M →* G) (t : Fin k → G) (h : ActionCompatible j t)
    (ht : Tame (k := k) M) :
    ∃ ps : List (Polynomial k),
      (∀ p ∈ ps, ∀ m : M, j (Multiplicative.ofAdd m) =
        polynomialWord t (j (Multiplicative.ofAdd m)) p) ∧
      ConeVerifier.ConeCover (ps.map polynomialSupport) := by
  obtain ⟨ps, hact, hcover⟩ := finite_signed_centralizers ht
  refine ⟨ps.map encodeSigned, ?_, ?_⟩
  · intro p hp m
    obtain ⟨q, hq, rfl⟩ := List.mem_map.mp hp
    rw [polynomialWord_encode j t h, hact q hq m]
  · simpa only [List.map_map, Function.comp_def, polynomialSupport_encode] using hcover

end Kourovka.MetabelianEnumeration.ModuleRealization


==> anc/lean/Kourovka/Modules/SignedTameness.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.ValuationModule

/-!
# Signed Tameness

From directional module finiteness to finitely many signed centralizer
polynomials. Tameness here retains its mathematical module-finiteness meaning;
the claim that ordinary finite presentation implies tameness is separate.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.SignedTameness

open FiniteCover ConeVerifier ValuationModule TamenessCompactness

def character {k : ℕ} (x : Fin k → ℝ) : Lattice k →+ ℝ where
  toFun u := ∑ i, x i * (u i : ℝ)
  map_zero' := by simp
  map_add' u v := by simp [mul_add, Finset.sum_add_distrib]

theorem character_ne_zero {k : ℕ} {x : Fin k → ℝ} (hx : x ≠ 0) : character x ≠ 0 := by
  intro h
  apply hx
  funext i
  have hi := DFunLike.congr_fun h (Pi.single i 1)
  simpa [character, Pi.single_apply, mul_ite] using hi

abbrev SignedPolynomial (k : ℕ) := Bool × GroupRing (Lattice k)

def signedSupport {k : ℕ} (p : SignedPolynomial k) : List (Vec k) :=
  p.2.support.toList.map fun u => fun i => if p.1 then (u i : ℚ) else -(u i : ℚ)

variable {k : ℕ} {M : Type*} [AddCommGroup M] [Module (GroupRing (Lattice k)) M]

def Tame (M : Type*) [AddCommGroup M] [Module (GroupRing (Lattice k)) M] : Prop :=
  ∀ x : Fin k → ℝ, x ≠ 0 →
    Module.Finite (nonnegativeRing (character x)) M ∨
    Module.Finite (nonnegativeRing (-character x)) M

theorem positive_signed_support {x : Fin k → ℝ} (p : GroupRing (Lattice k))
    (hp : ∀ u ∈ p.support, 0 < character x u) :
    ∀ u ∈ signedSupport (true, p), 0 < dot u x := by
  intro u hu
  obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hu
  simpa [dot, character, mul_comm] using hp v (Finset.mem_toList.mp hv)

theorem negative_signed_support {x : Fin k → ℝ} (p : GroupRing (Lattice k))
    (hp : ∀ u ∈ p.support, 0 < (-character x) u) :
    ∀ u ∈ signedSupport (false, p), 0 < dot u x := by
  intro u hu
  obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hu
  simpa [dot, character, mul_comm, Finset.sum_neg_distrib] using hp v (Finset.mem_toList.mp hv)

/-- Compactness converts the directional criterion into a finite signed
centralizer family, preserving the action of every selected Laurent polynomial. -/
theorem finite_signed_centralizers [Module.Finite (GroupRing (Lattice k)) M]
    (ht : Tame (k := k) M) :
    ∃ ps : List (SignedPolynomial k),
      (∀ p ∈ ps, ∀ m : M, p.2 • m = m) ∧ ConeCover (ps.map signedSupport) := by
  apply finite_support_selection signedSupport (fun p => ∀ m : M, p.2 • m = m)
  intro x hx
  rcases ht x hx with hp | hn
  · letI := hp
    obtain ⟨p, hpos, hact⟩ := positive_centralizer_of_finite (M := M)
      (character x) (character_ne_zero hx)
    exact ⟨(true, p), hact, positive_signed_support p hpos⟩
  · letI := hn
    obtain ⟨p, hpos, hact⟩ := positive_centralizer_of_finite (M := M)
      (-character x) (neg_ne_zero.mpr (character_ne_zero hx))
    exact ⟨(false, p), hact, negative_signed_support p hpos⟩

end Kourovka.MetabelianEnumeration.SignedTameness


==> anc/lean/Kourovka/Modules/TamenessCompactness.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.FiniteCover

/-!
# Tameness Compactness

The finite extraction in the Bieri–Strebel centralizer criterion.
Pointwise centralizing polynomials need not come from an a priori finite family.
Compactness supplies a finite family while retaining its algebraic identities.
-/

namespace Kourovka.MetabelianEnumeration.TamenessCompactness

open ConeVerifier FiniteCover

def polynomialSupport {k : ℕ} (p : Polynomial k) : List (Vec k) :=
  p.2.map fun term => fun i => (term.1 i : ℚ)

/-- Any family of finite supports covering the nonzero directions admits a
finite subfamily. The selected indices retain an arbitrary original property. -/
theorem finite_support_selection {k : ℕ} {ι : Type*}
    (support : ι → List (Vec k)) (admissible : ι → Prop)
    (h : ∀ x : Fin k → ℝ, x ≠ 0 →
      ∃ i, admissible i ∧ ∀ u ∈ support i, 0 < dot u x) :
    ∃ selected : List ι, (∀ i ∈ selected, admissible i) ∧
      ConeCover (selected.map support) := by
  classical
  let U (i : {i // admissible i}) : Set (Fin k → ℝ) :=
    {x | 0 < supportScore (support i.1) x}
  have ho : ∀ i, IsOpen (U i) := fun i =>
    isOpen_lt continuous_const (continuous_supportScore (support i.1))
  have hcover : {x : Fin k → ℝ | CubeSphere x} ⊆ ⋃ i, U i := by
    intro x hx
    obtain ⟨i, hi, hpos⟩ := h x (cubeSphere_ne_zero hx)
    apply Set.mem_iUnion.mpr
    refine ⟨⟨i, hi⟩, ?_⟩
    exact (supportScore_gt_iff (support i) x 0 (by norm_num)).mpr hpos
  obtain ⟨selected, hs⟩ := (isCompact_cubeSphere k).elim_finite_subcover U ho hcover
  refine ⟨selected.toList.map Subtype.val, ?_, ?_⟩
  · intro i hi
    obtain ⟨j, _, rfl⟩ := List.mem_map.mp hi
    exact j.2
  · apply (coneCover_iff_cubeMargin _).mpr
    intro x hx
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hs hx)
    obtain ⟨his, hix⟩ := Set.mem_iUnion.mp hi
    refine ⟨support i.1, List.mem_map.mpr ⟨i.1,
      List.mem_map.mpr ⟨i, Finset.mem_toList.mpr his, rfl⟩, rfl⟩, ?_⟩
    simpa only [Rat.cast_zero] using
      (supportScore_gt_iff (support i.1) x 0 (by norm_num)).mp hix

/-- The finite geometric extraction retains every signed polynomial identity
in the target group, with the literal inverse word used for negative tags. -/
theorem finite_polynomial_identities {k a : ℕ} {G : Type*} [Group G]
    (t : Fin k → G) (A : Fin a → G)
    (h : ∀ x : Fin k → ℝ, x ≠ 0 → ∃ p : Polynomial k,
      (∀ i, A i = polynomialWord t (A i) p) ∧
      ∀ u ∈ polynomialSupport p, 0 < dot u x) :
    ∃ polynomials : List (Polynomial k),
      (∀ p ∈ polynomials, ∀ i, A i = polynomialWord t (A i) p) ∧
        ConeCover (polynomials.map polynomialSupport) :=
  finite_support_selection polynomialSupport (fun p => ∀ i, A i = polynomialWord t (A i) p) h

end Kourovka.MetabelianEnumeration.TamenessCompactness


==> anc/lean/Kourovka/Modules/ValuationModule.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.TamenessCompactness
import Mathlib.Algebra.MonoidAlgebra.Support
import Mathlib.RingTheory.Finiteness.Nakayama

/-!
# Valuation Module

The algebraic direction of Bieri–Strebel Proposition 2.1.
A module finite over a valuation half-ring has a centralizing Laurent polynomial
with strictly positive support. The determinant argument is supplied by the
kernel-checked Nakayama lemma.
-/

noncomputable section

namespace Kourovka.MetabelianEnumeration.ValuationModule

variable {Q : Type*} [AddCommGroup Q] [DecidableEq Q]

abbrev GroupRing (Q : Type*) [AddCommGroup Q] := AddMonoidAlgebra ℤ Q

def nonnegativeRing (χ : Q →+ ℝ) : Subring (GroupRing Q) where
  carrier := {p | ∀ u ∈ p.support, 0 ≤ χ u}
  zero_mem' := by simp
  one_mem' := by
    intro u hu
    have : u = 0 := by simpa [AddMonoidAlgebra.one_def, AddMonoidAlgebra.single_apply, eq_comm] using hu
    simp [this]
  add_mem' := by
    intro p q hp hq u hu
    rcases Finset.mem_union.mp (Finsupp.support_add hu) with hu | hu
    · exact hp u hu
    · exact hq u hu
  neg_mem' := by
    intro p hp u hu
    exact hp u (by simpa using hu)
  mul_mem' := by
    intro p q hp hq u hu
    obtain ⟨v, hv, w, hw, rfl⟩ := Finset.mem_image₂.mp (AddMonoidAlgebra.support_mul p q hu)
    simpa using add_nonneg (hp v hv) (hq w hw)

def positiveIdeal (χ : Q →+ ℝ) : Ideal (nonnegativeRing χ) where
  carrier := {p | ∀ u ∈ (p : GroupRing Q).support, 0 < χ u}
  zero_mem' := by simp
  add_mem' := by
    intro p q hp hq u hu
    rcases Finset.mem_union.mp (Finsupp.support_add hu) with hu | hu
    · exact hp u hu
    · exact hq u hu
  smul_mem' := by
    intro p q hq u hu
    obtain ⟨v, hv, w, hw, rfl⟩ :=
      Finset.mem_image₂.mp (AddMonoidAlgebra.support_mul (p : GroupRing Q) q hu)
    simpa using add_pos_of_nonneg_of_pos (p.2 v hv) (hq w hw)

omit [DecidableEq Q] in
theorem exists_positive (χ : Q →+ ℝ) (hχ : χ ≠ 0) : ∃ q, 0 < χ q := by
  have h : ∃ q, χ q ≠ 0 := by
    by_contra! h
    apply hχ
    ext q
    exact h q
  obtain ⟨q, hq⟩ := h
  rcases lt_or_gt_of_ne hq with hq | hq
  · exact ⟨-q, by simpa using neg_pos.mpr hq⟩
  · exact ⟨q, hq⟩

def positiveMonomial (χ : Q →+ ℝ) (q : Q) (hq : 0 < χ q) : nonnegativeRing χ :=
  ⟨AddMonoidAlgebra.single q 1, by
    intro u hu
    have : u = q := by simpa [AddMonoidAlgebra.single_apply, eq_comm] using hu
    exact this.symm ▸ hq.le⟩

theorem positiveMonomial_mem (χ : Q →+ ℝ) (q : Q) (hq : 0 < χ q) :
    positiveMonomial χ q hq ∈ positiveIdeal χ := by
  intro u hu
  have : u = q := by simpa [positiveMonomial, AddMonoidAlgebra.single_apply, eq_comm] using hu
  exact this.symm ▸ hq

variable {M : Type*} [AddCommGroup M] [Module (GroupRing Q) M]

theorem top_le_positive_smul (χ : Q →+ ℝ) (hχ : χ ≠ 0) :
    (⊤ : Submodule (nonnegativeRing χ) M) ≤ positiveIdeal χ • ⊤ := by
  obtain ⟨q, hq⟩ := exists_positive χ hχ
  intro m _
  have heq : positiveMonomial χ q hq • ((AddMonoidAlgebra.single (-q) 1 : GroupRing Q) • m) = m := by
    change (AddMonoidAlgebra.single q 1 : GroupRing Q) •
      ((AddMonoidAlgebra.single (-q) 1 : GroupRing Q) • m) = m
    rw [← mul_smul, AddMonoidAlgebra.single_mul_single]
    simp [← AddMonoidAlgebra.one_def]
  rw [← heq]
  exact Submodule.smul_mem_smul (positiveMonomial_mem χ q hq) (Submodule.mem_top)

/-- The positive-centralizer half of Bieri–Strebel Proposition 2.1, for the
actual group ring and its support-defined valuation subring. -/
theorem positive_centralizer_of_finite (χ : Q →+ ℝ) (hχ : χ ≠ 0)
    [Module.Finite (nonnegativeRing χ) M] :
    ∃ p : GroupRing Q, (∀ u ∈ p.support, 0 < χ u) ∧ ∀ m : M, p • m = m := by
  obtain ⟨p, hp, hact⟩ := Submodule.exists_mem_and_smul_eq_self_of_fg_of_le_smul
    (positiveIdeal χ) (⊤ : Submodule (nonnegativeRing χ) M) Module.Finite.fg_top
      (top_le_positive_smul (M := M) χ hχ)
  exact ⟨p, hp, fun m => hact m (Submodule.mem_top)⟩

def LowerBound (χ : Q →+ ℝ) (p : GroupRing Q) (c : ℝ) : Prop :=
  ∀ u ∈ p.support, c ≤ χ u

theorem lowerBound_mul (χ : Q →+ ℝ) {p q : GroupRing Q} {c d : ℝ}
    (hp : LowerBound χ p c) (hq : LowerBound χ q d) : LowerBound χ (p * q) (c + d) := by
  intro u hu
  obtain ⟨v, hv, w, hw, rfl⟩ := Finset.mem_image₂.mp (AddMonoidAlgebra.support_mul p q hu)
  simpa using add_le_add (hp v hv) (hq w hw)

theorem lowerBound_pow (χ : Q →+ ℝ) {p : GroupRing Q} {c : ℝ}
    (hp : LowerBound χ p c) (n : ℕ) : LowerBound χ (p ^ n) (n * c) := by
  induction n with
  | zero =>
    intro u hu
    have : u = 0 := by simpa [AddMonoidAlgebra.one_def, AddMonoidAlgebra.single_apply, eq_comm] using hu
    simp [this]
  | succ n ih =>
    simpa [pow_succ, Nat.cast_add, add_mul] using lowerBound_mul χ ih hp

omit [DecidableEq Q] in
theorem lowerBound_exists (χ : Q →+ ℝ) (p : GroupRing Q) : ∃ c, LowerBound χ p c := by
  obtain ⟨c, hc⟩ := FourierMotzkin.exists_common_lower_bound (p.support.toList.map χ)
  exact ⟨c, fun u hu => hc _ (List.mem_map.mpr ⟨u, Finset.mem_toList.mpr hu, rfl⟩)⟩

theorem positive_lowerBound_exists (χ : Q →+ ℝ) (p : GroupRing Q)
    (hp : ∀ u ∈ p.support, 0 < χ u) : ∃ c, 0 < c ∧ LowerBound χ p c := by
  have hf : ∀ s : Finset Q, (∀ u ∈ s, 0 < χ u) →
      ∃ c : ℝ, 0 < c ∧ ∀ u ∈ s, c ≤ χ u := by
    intro s
    induction s using Finset.induction_on with
    | empty => exact fun _ => ⟨1, by norm_num, by simp⟩
    | @insert u s hu ih =>
      intro h
      obtain ⟨c, hc, hb⟩ := ih (fun v hv => h v (Finset.mem_insert_of_mem hv))
      refine ⟨min (χ u) c, lt_min (h u (Finset.mem_insert_self _ _)) hc, ?_⟩
      intro v hv
      rcases Finset.mem_insert.mp hv with rfl | hv
      · exact min_le_left _ _
      · exact (min_le_right _ _).trans (hb v hv)
  exact hf p.support hp

omit [DecidableEq Q] in
theorem centralizer_pow {p : GroupRing Q} (hp : ∀ m : M, p • m = m) (n : ℕ) :
    ∀ m : M, (p ^ n) • m = m := by
  induction n with
  | zero => simp
  | succ n ih => intro m; rw [pow_succ, mul_smul, hp, ih]

/-- Multiplying by enough copies of a positive centralizer moves every Laurent
coefficient into the valuation half-ring without changing its action. -/
theorem scalar_replacement (χ : Q →+ ℝ) (p : GroupRing Q)
    (hp : ∀ u ∈ p.support, 0 < χ u) (hact : ∀ m : M, p • m = m)
    (r : GroupRing Q) : ∃ s : nonnegativeRing χ, ∀ m : M, s • m = r • m := by
  obtain ⟨c, hc⟩ := lowerBound_exists χ r
  obtain ⟨d, hd, hdp⟩ := positive_lowerBound_exists χ p hp
  obtain ⟨n, hn⟩ := exists_nat_gt (-c / d)
  have hcn : 0 ≤ c + n * d := by
    have := (div_lt_iff₀ hd).mp hn
    linarith
  have hprod := lowerBound_mul χ hc (lowerBound_pow χ hdp n)
  refine ⟨⟨r * p ^ n, fun u hu => hcn.trans (hprod u hu)⟩, ?_⟩
  intro m
  change (r * p ^ n) • m = r • m
  rw [mul_smul, centralizer_pow hact]

theorem span_eq_half_span (χ : Q →+ ℝ) (p : GroupRing Q)
    (hp : ∀ u ∈ p.support, 0 < χ u) (hact : ∀ m : M, p • m = m)
    (s : Set M) : ∀ m ∈ Submodule.span (GroupRing Q) s,
      m ∈ Submodule.span (nonnegativeRing χ) s := by
  intro m hm
  induction hm using Submodule.span_induction with
  | mem x hx => exact Submodule.subset_span hx
  | zero => exact Submodule.zero_mem _
  | add x y _ _ hx hy => exact Submodule.add_mem _ hx hy
  | smul r x _ hx =>
    obtain ⟨r', hr'⟩ := scalar_replacement χ p hp hact r
    rw [← hr' x]
    exact Submodule.smul_mem _ r' hx

/-- The converse direction preserves any chosen finite generating family. -/
theorem finite_of_positive_centralizer (χ : Q →+ ℝ) [Module.Finite (GroupRing Q) M]
    (p : GroupRing Q) (hp : ∀ u ∈ p.support, 0 < χ u) (hact : ∀ m : M, p • m = m) :
    Module.Finite (nonnegativeRing χ) M := by
  obtain ⟨s, hs⟩ := Module.Finite.fg_top (R := GroupRing Q) (M := M)
  refine ⟨s, top_unique ?_⟩
  intro m _
  exact span_eq_half_span χ p hp hact s m (by rw [hs]; trivial)

/-- Bieri–Strebel's directional centralizer criterion, proved for the actual
Laurent module rather than assumed as a certificate field. -/
theorem finite_iff_positive_centralizer (χ : Q →+ ℝ) (hχ : χ ≠ 0)
    [Module.Finite (GroupRing Q) M] :
    Module.Finite (nonnegativeRing χ) M ↔
      ∃ p : GroupRing Q, (∀ u ∈ p.support, 0 < χ u) ∧ ∀ m : M, p • m = m := by
  constructor
  · intro h
    letI := h
    exact positive_centralizer_of_finite χ hχ
  · rintro ⟨p, hp, hact⟩
    exact finite_of_positive_centralizer χ p hp hact

end Kourovka.MetabelianEnumeration.ValuationModule


==> anc/lean/Kourovka/Paper.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Enumeration.EpimorphismEnumeration

/-!
# The paper's main theorem

For an ordinary finite presentation `P`, Theorem 1.1 constructs a
primitive-recursive Boolean predicate `V` such that

  `DefinesMetabelian P ↔ ∃ c, V P c = true`.

A certificate supplies finite Laurent data, a dyadic margin, and a surjection
from the resulting metabelian cover onto the input group. Soundness follows
because quotients of metabelian groups are metabelian. Completeness follows
from cofinality of the finite-cover family.

## Reading order

* `Kourovka.Presentations.Presentations`: the input codes and their group semantics.
* `Kourovka.Enumeration.EpimorphismEnumeration`: the checker and its correctness.
* `Kourovka.Cofinality.Cofinality`: the geometric completeness argument.

The root `README.md` links the remaining statements of the paper to their proofs.
-/

namespace Kourovka.MetabelianEnumeration.Paper

/-- The paper's predicate `V(P, c)`, on encoded presentations and certificates. -/
abbrev certificateCheck : ℕ → ℕ → Bool := EpimorphismEnumeration.check

/-- Checking a proposed certificate is primitive recursive in both inputs. -/
theorem certificateCheck_primrec : Primrec₂ certificateCheck :=
  EpimorphismEnumeration.check_primrec

/-- Theorem 1.1: a valid presentation defines a metabelian group exactly when
some finite certificate is accepted. -/
theorem metabelian_iff_certificate (p : ℕ) :
    DefinesMetabelian p ↔ ∃ c : ℕ, certificateCheck p c = true :=
  EpimorphismEnumeration.check_correct p

/-- Ordinary finite presentations of metabelian groups are recursively enumerable. -/
theorem metabelian_presentations_re : REPred DefinesMetabelian :=
  EpimorphismEnumeration.kourovka_17_124_via_epimorphisms

end Kourovka.MetabelianEnumeration.Paper


==> anc/lean/Kourovka/Polyhedral/ComputableCone.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.ComputableFourierMotzkin
import Kourovka.Polyhedral.ConeVerifier

/-!
# Computable Cone

Natural/list computation of the dyadic cone-margin test, uniformly in
the dimension. Scaling by 2^r keeps the elimination arithmetic integral.
-/

namespace Kourovka.MetabelianEnumeration.ComputableCone

open ComputableIntegers
open ComputableFourierMotzkin (RowCode decodeRow)

abbrev VectorCode := List ℤ
abbrev SupportsCode := List (List VectorCode)

def decodeVector (n : ℕ) (v : VectorCode) : ConeVerifier.Vec n :=
  fun i => (v.getD i 0 : ℚ)

def decodeSupports (n : ℕ) (supports : SupportsCode) : ConeVerifier.Supports n :=
  supports.map fun s => s.map (decodeVector n)

def supportRow (r : ℕ) (v : VectorCode) : RowCode :=
  (v.map fun z => (2 ^ r : ℤ) * z, -1)

def coordinate (n i : ℕ) (a b : ℤ) : RowCode :=
  ((List.range n).map fun j => if j = i then a else 0, b)

def cubeRows (n : ℕ) : List RowCode :=
  (List.range n).flatMap fun i => [coordinate n i 1 (-1), coordinate n i (-1) (-1)]

def faceRows (n i : ℕ) (sign : ℤ) : List RowCode :=
  [coordinate n i 1 (-sign), coordinate n i (-1) sign] ++ cubeRows n

def choices (r : ℕ) : SupportsCode → List (List RowCode)
  | [] => [[]]
  | support :: rest => support.flatMap fun u => (choices r rest).map fun rows => supportRow r u :: rows

def badDirection (nr : ℕ × ℕ) (supports : SupportsCode) : Bool :=
  (List.range nr.1).any fun i => ([-1, 1] : List ℤ).any fun sign =>
    (choices nr.2 supports).any fun rows =>
      ComputableFourierMotzkin.check nr.1 (rows ++ faceRows nr.1 i sign)

def checkMargin (nr : ℕ × ℕ) (supports : SupportsCode) : Bool := !badDirection nr supports

theorem supportRow_coeff (n r : ℕ) (v : VectorCode) (i : Fin n) :
    (decodeRow n (supportRow r v)).coeff i = (2 ^ r : ℚ) * decodeVector n v i := by
  change (((v.map fun z => (2 ^ r : ℤ) * z).getD i 0 : ℤ) : ℚ) = _
  simp only [List.getD_eq_getElem?_getD, List.getElem?_map]
  cases hv : v[(i : ℕ)]? <;> simp [hv, decodeVector, List.getD_eq_getElem?_getD]

theorem supportRow_iff (n r : ℕ) (v : VectorCode) (x : Fin n → ℝ) :
    (decodeRow n (supportRow r v)).eval x ≤ 0 ↔
      ConeVerifier.dot (decodeVector n v) x ≤ (1 / 2 : ℝ) ^ r := by
  have he : (decodeRow n (supportRow r v)).eval x =
      (2 ^ r : ℝ) * ConeVerifier.dot (decodeVector n v) x - 1 := by
    simp only [FourierMotzkin.Row.eval, supportRow_coeff, Rat.cast_mul, Rat.cast_pow, Rat.cast_ofNat]
    simp only [decodeRow, supportRow, Int.cast_neg, Int.cast_one]
    simp only [ConeVerifier.dot, Finset.mul_sum, mul_assoc]
    ring
  rw [he]
  have hp : (0 : ℝ) < 2 ^ r := by positivity
  rw [one_div_pow]
  constructor
  · intro h
    apply (le_div_iff₀ hp).mpr
    nlinarith
  · intro h
    have h' := (le_div_iff₀ hp).mp h
    nlinarith

theorem decode_coordinate (n : ℕ) (i : Fin n) (a b : ℤ) :
    decodeRow n (coordinate n i a b) = ConeVerifier.coordinate i (a : ℚ) (b : ℚ) := by
  apply congrArg₂ (FourierMotzkin.Row.mk (n := n))
  · ext j
    simp [coordinate, ComputableFourierMotzkin.coeff,
      List.getD_eq_getElem?_getD, j.isLt, Fin.ext_iff]
  · rfl

theorem decode_cubeRows (n : ℕ) :
    (cubeRows n).map (decodeRow n) = ConeVerifier.cubeRows n := by
  rw [cubeRows, ← List.map_coe_finRange n]
  simp only [List.flatMap_map, List.map_flatMap, List.map_cons, List.map_nil,
    decode_coordinate, Int.cast_one, Int.cast_neg]
  rfl

theorem decode_faceRows (n : ℕ) (i : Fin n) (sign : ℤ) :
    (faceRows n i sign).map (decodeRow n) = ConeVerifier.faceRows i (sign : ℚ) := by
  simp only [faceRows, List.map_append, List.map_cons, List.map_nil, decode_coordinate,
    decode_cubeRows, Int.cast_one, Int.cast_neg, ConeVerifier.faceRows]

def Satisfies (n : ℕ) (rows : List RowCode) (x : Fin n → ℝ) : Prop :=
  ∀ row ∈ rows, (decodeRow n row).eval x ≤ 0

theorem satisfies_decode (n : ℕ) (rows : List RowCode) (x : Fin n → ℝ) :
    FourierMotzkin.Satisfies (rows.map (decodeRow n)) x ↔ Satisfies n rows x := by
  simp only [FourierMotzkin.Satisfies, Satisfies, List.mem_map, forall_exists_index,
    and_imp, forall_apply_eq_imp_iff₂]

theorem choices_correct (n r : ℕ) (supports : SupportsCode) (x : Fin n → ℝ) :
    (∃ rows ∈ choices r supports, Satisfies n rows x) ↔
      ∀ support ∈ supports, ∃ u ∈ support,
        ConeVerifier.dot (decodeVector n u) x ≤ (1 / 2 : ℝ) ^ r := by
  induction supports with
  | nil => simp [choices, Satisfies]
  | cons support rest ih =>
    rw [List.forall_mem_cons]
    constructor
    · rintro ⟨rows, hrows, hsat⟩
      obtain ⟨u, hu, hrows⟩ := List.mem_flatMap.mp hrows
      obtain ⟨tail, htail, rfl⟩ := List.mem_map.mp hrows
      refine ⟨⟨u, hu, (supportRow_iff n r u x).mp (hsat _ List.mem_cons_self)⟩, ?_⟩
      apply ih.mp
      exact ⟨tail, htail, fun row hrow => hsat row (List.mem_cons_of_mem _ hrow)⟩
    · rintro ⟨⟨u, hu, hux⟩, hrest⟩
      obtain ⟨rows, hrows, hsat⟩ := ih.mpr hrest
      refine ⟨supportRow r u :: rows,
        List.mem_flatMap.mpr ⟨u, hu, List.mem_map.mpr ⟨rows, hrows, rfl⟩⟩, ?_⟩
      intro row hrow
      rcases List.mem_cons.mp hrow with rfl | hrow
      · exact (supportRow_iff n r u x).mpr hux
      · exact hsat row hrow

theorem check_face_correct (n r : ℕ) (supports : SupportsCode) (i : Fin n) (sign : ℤ) :
    ((choices r supports).any fun rows =>
      ComputableFourierMotzkin.check n (rows ++ faceRows n i sign)) = true ↔
    ∃ x : Fin n → ℝ, (x i = (sign : ℝ) ∧ ∀ j, -1 ≤ x j ∧ x j ≤ 1) ∧
      ∀ support ∈ supports, ∃ u ∈ support,
        ConeVerifier.dot (decodeVector n u) x ≤ (1 / 2 : ℝ) ^ r := by
  simp only [List.any_eq_true, ComputableFourierMotzkin.check_eq,
    FourierMotzkin.check_correct n _ ℝ, FourierMotzkin.Feasible]
  constructor
  · rintro ⟨rows, hrows, x, hx⟩
    have hface : FourierMotzkin.Satisfies (ConeVerifier.faceRows i (sign : ℚ)) x := by
      rw [← decode_faceRows]
      intro row hrow
      exact hx row (by simpa only [List.map_append, List.mem_append] using Or.inr hrow)
    have hsat : Satisfies n rows x := by
      apply (satisfies_decode _ _ _).mp
      intro row hrow
      exact hx row (by simpa only [List.map_append, List.mem_append] using Or.inl hrow)
    refine ⟨x, ?_, (choices_correct n r supports x).mp ⟨rows, hrows, hsat⟩⟩
    simpa using (ConeVerifier.faceRows_iff i (sign : ℚ) x).mp hface
  · rintro ⟨x, hface, hs⟩
    obtain ⟨rows, hrows, hsat⟩ := (choices_correct n r supports x).mpr hs
    refine ⟨rows, hrows, x, ?_⟩
    have hf : FourierMotzkin.Satisfies (ConeVerifier.faceRows i (sign : ℚ)) x :=
      (ConeVerifier.faceRows_iff i (sign : ℚ) x).mpr (by simpa using hface)
    intro row hrow
    rw [List.map_append, List.mem_append] at hrow
    rcases hrow with hrow | hrow
    · exact (satisfies_decode _ _ _).mpr hsat row hrow
    · rw [decode_faceRows] at hrow
      exact hf row hrow

theorem badDirection_eq (nr : ℕ × ℕ) (supports : SupportsCode) :
    badDirection nr supports =
      ConeVerifier.badDirection (decodeSupports nr.1 supports) ((1 / 2 : ℚ) ^ nr.2) := by
  rw [Bool.eq_iff_iff, ConeVerifier.badDirection_correct]
  simp only [badDirection, List.any_eq_true, List.mem_range]
  constructor
  · rintro ⟨i, hi, sign, hsign, h⟩
    obtain ⟨x, hface, hs⟩ := (check_face_correct nr.1 nr.2 supports ⟨i, hi⟩ sign).mp (List.any_eq_true.mpr h)
    refine ⟨x, ⟨hface.2, ⟨i, hi⟩, ?_⟩, ?_⟩
    · simp only [List.mem_cons, List.not_mem_nil, or_false] at hsign
      rcases hsign with rfl | rfl <;> simp_all
    · intro support hsupport
      obtain ⟨s, hsmem, rfl⟩ := List.mem_map.mp hsupport
      obtain ⟨u, hu, hux⟩ := hs s hsmem
      exact ⟨decodeVector nr.1 u, List.mem_map.mpr ⟨u, hu, rfl⟩, by simpa using hux⟩
  · rintro ⟨x, ⟨hcube, i, hi⟩, hs⟩
    have hs' : ∀ support ∈ supports, ∃ u ∈ support,
        ConeVerifier.dot (decodeVector nr.1 u) x ≤ (1 / 2 : ℝ) ^ nr.2 := by
      intro support hsupport
      obtain ⟨u, hu, hux⟩ := hs (support.map (decodeVector nr.1))
        (List.mem_map.mpr ⟨support, hsupport, rfl⟩)
      obtain ⟨v, hv, rfl⟩ := List.mem_map.mp hu
      exact ⟨v, hv, by simpa using hux⟩
    rcases hi with hi | hi
    · refine ⟨i, i.isLt, -1, by simp, ?_⟩
      exact List.any_eq_true.mp ((check_face_correct _ _ _ i (-1)).mpr ⟨x, ⟨by simpa using hi, hcube⟩, hs'⟩)
    · refine ⟨i, i.isLt, 1, by simp, ?_⟩
      exact List.any_eq_true.mp ((check_face_correct _ _ _ i 1).mpr ⟨x, ⟨by simpa using hi, hcube⟩, hs'⟩)

theorem checkMargin_eq (nr : ℕ × ℕ) (supports : SupportsCode) :
    checkMargin nr supports =
      ConeVerifier.checkMargin (decodeSupports nr.1 supports) ((1 / 2 : ℚ) ^ nr.2) := by
  rw [checkMargin, ConeVerifier.checkMargin, badDirection_eq]

theorem any_primrec {α β : Type*} [Primcodable α] [Primcodable β]
    {f : α → List β} {p : α → β → Bool} (hf : Primrec f) (hp : Primrec₂ p) :
    Primrec (fun a => (f a).any (p a)) := by
  have h := Primrec.list_foldr hf (Primrec.const false)
    (Primrec.or.comp (hp.comp Primrec.fst (Primrec.fst.comp Primrec.snd))
      (Primrec.snd.comp Primrec.snd)).to₂
  apply h.of_eq
  intro a
  induction f a with
  | nil => rfl
  | cons b l ih => simp [List.foldr_cons, List.any_cons, ih]

theorem powTwo_primrec : Primrec (fun r : ℕ => (2 ^ r : ℤ)) :=
  (ofNat_primrec.comp (nat_pow_primrec.comp (Primrec.const 2) Primrec.id)).of_eq (fun r => by simp)

theorem supportRow_primrec : Primrec₂ supportRow :=
  (Primrec.list_map Primrec.snd
    (mul_primrec.comp (powTwo_primrec.comp (Primrec.fst.comp Primrec.fst)) Primrec.snd).to₂).pair
    (Primrec.const (-1))

theorem coordinate_primrec : Primrec (fun p : (ℕ × ℕ) × (ℤ × ℤ) =>
    coordinate p.1.1 p.1.2 p.2.1 p.2.2) :=
  (Primrec.list_map (Primrec.list_range.comp (Primrec.fst.comp Primrec.fst))
    (Primrec.ite (Primrec.eq.comp Primrec.snd (Primrec.snd.comp (Primrec.fst.comp Primrec.fst)))
      (Primrec.fst.comp (Primrec.snd.comp Primrec.fst)) (Primrec.const 0)).to₂).pair
    (Primrec.snd.comp Primrec.snd)

theorem cubeRows_primrec : Primrec cubeRows :=
  Primrec.list_flatMap Primrec.list_range
    (Primrec.list_cons.comp (coordinate_primrec.comp
      (Primrec.id.pair ((Primrec.const 1).pair (Primrec.const (-1)))))
      (Primrec.list_cons.comp (coordinate_primrec.comp
        (Primrec.id.pair ((Primrec.const (-1)).pair (Primrec.const (-1)))))
        (Primrec.const []))).to₂

theorem faceRows_primrec : Primrec (fun p : (ℕ × ℕ) × ℤ => faceRows p.1.1 p.1.2 p.2) :=
  Primrec.list_append.comp
    (Primrec.list_cons.comp (coordinate_primrec.comp
      (Primrec.fst.pair ((Primrec.const 1).pair (neg_primrec.comp Primrec.snd))))
      (Primrec.list_cons.comp (coordinate_primrec.comp
        (Primrec.fst.pair ((Primrec.const (-1)).pair Primrec.snd))) (Primrec.const [])))
    (cubeRows_primrec.comp (Primrec.fst.comp Primrec.fst))

def prependChoices (p : ℕ × List VectorCode) (states : List (List RowCode)) : List (List RowCode) :=
  p.2.flatMap fun u => states.map fun rows => supportRow p.1 u :: rows

theorem prependChoices_primrec : Primrec₂ prependChoices :=
  Primrec.list_flatMap (Primrec.snd.comp Primrec.fst)
    (Primrec.list_map (Primrec.snd.comp Primrec.fst)
      (Primrec.list_cons.comp
        (supportRow_primrec.comp (Primrec.fst.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst)))
          (Primrec.snd.comp Primrec.fst)) Primrec.snd).to₂).to₂

theorem choices_primrec : Primrec₂ choices := by
  have h := Primrec.list_foldr Primrec.snd (Primrec.const [[]])
    (prependChoices_primrec.comp
      ((Primrec.fst.comp Primrec.fst).pair (Primrec.fst.comp Primrec.snd))
      (Primrec.snd.comp Primrec.snd)).to₂
  apply h.of_eq
  intro p
  induction p.2 with
  | nil => rfl
  | cons s rest ih => simp only [List.foldr_cons, choices, ← ih]; rfl

set_option maxHeartbeats 2000000 in
theorem badDirection_primrec : Primrec₂ badDirection := by
  let Base := (ℕ × ℕ) × SupportsCode
  let Face := (Base × ℕ) × ℤ
  have hn : Primrec (fun p : Face => p.1.1.1.1) :=
    Primrec.fst.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst))
  have hi : Primrec (fun p : Face => p.1.2) := Primrec.snd.comp Primrec.fst
  have hf : Primrec (fun p : Face => faceRows p.1.1.1.1 p.1.2 p.2) :=
    faceRows_primrec.comp ((hn.pair hi).pair Primrec.snd)
  have hc : Primrec (fun p : Face × List RowCode =>
      ComputableFourierMotzkin.check p.1.1.1.1.1 (p.2 ++ faceRows p.1.1.1.1.1 p.1.1.2 p.1.2)) :=
    ComputableFourierMotzkin.check_primrec.comp (hn.comp Primrec.fst)
      (Primrec.list_append.comp Primrec.snd (hf.comp Primrec.fst))
  have hs : Primrec (fun p : Face => choices p.1.1.1.2 p.1.1.2) :=
    choices_primrec.comp
      (Primrec.snd.comp (Primrec.fst.comp (Primrec.fst.comp Primrec.fst)))
      (Primrec.snd.comp (Primrec.fst.comp Primrec.fst))
  have hrows : Primrec (fun p : Face => (choices p.1.1.1.2 p.1.1.2).any fun rows =>
      ComputableFourierMotzkin.check p.1.1.1.1 (rows ++ faceRows p.1.1.1.1 p.1.2 p.2)) :=
    any_primrec hs hc.to₂
  have hsign : Primrec (fun p : Base × ℕ => ([-1, 1] : List ℤ).any fun sign =>
      (choices p.1.1.2 p.1.2).any fun rows =>
        ComputableFourierMotzkin.check p.1.1.1 (rows ++ faceRows p.1.1.1 p.2 sign)) :=
    any_primrec (Primrec.const [-1, 1]) hrows.to₂
  exact any_primrec (Primrec.list_range.comp (Primrec.fst.comp Primrec.fst)) hsign.to₂

theorem checkMargin_primrec : Primrec₂ checkMargin := Primrec.not.comp badDirection_primrec

end Kourovka.MetabelianEnumeration.ComputableCone


==> anc/lean/Kourovka/Polyhedral/ComputableFourierMotzkin.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Computability.ComputableIntegers
import Kourovka.Polyhedral.FourierMotzkin

/-!
# Computable Fourier Motzkin

Uniform list encoding of integer Fourier–Motzkin elimination. Dimensions
are natural inputs, so no dependent finite-vector encoding is required.
-/

namespace Kourovka.MetabelianEnumeration.ComputableFourierMotzkin

open ComputableIntegers

abbrev RowCode := List ℤ × ℤ

def coeff (r : RowCode) (i : ℕ) : ℤ := r.1.getD i 0

def head (r : RowCode) : ℤ := coeff r 0

def tail (r : RowCode) : RowCode := (r.1.tail, r.2)

def combineCoeff (p : RowCode × RowCode) (i : ℕ) : ℤ :=
  head p.2 * coeff p.1 i - head p.1 * coeff p.2 i

def combine (p : RowCode × RowCode) : RowCode :=
  ((List.range (max p.1.1.length p.2.1.length)).map fun i => combineCoeff p (i + 1),
    head p.2 * p.1.2 - head p.1 * p.2.2)

def eliminate (rows : List RowCode) : List RowCode :=
  (rows.filter (fun r => head r = 0)).map tail ++
    (rows.filter (fun r => head r < 0)).flatMap fun l =>
      (rows.filter (fun r => 0 < head r)).map fun u => combine (l, u)

def check (n : ℕ) (rows : List RowCode) : Bool :=
  ((eliminate^[n]) rows).all fun r => r.2 ≤ 0

def decodeRow (n : ℕ) (r : RowCode) : FourierMotzkin.Row n :=
  ⟨fun i => (coeff r i : ℚ), r.2⟩

theorem coeff_primrec : Primrec₂ coeff :=
  (Primrec.list_getD 0).comp (Primrec.fst.comp Primrec.fst) Primrec.snd

theorem head_primrec : Primrec head := coeff_primrec.comp Primrec.id (Primrec.const 0)

theorem tail_primrec : Primrec tail := (Primrec.list_tail.comp Primrec.fst).pair Primrec.snd

theorem combineCoeff_primrec : Primrec₂ combineCoeff :=
  sub_primrec.comp
    (mul_primrec.comp (head_primrec.comp (Primrec.snd.comp Primrec.fst))
      (coeff_primrec.comp (Primrec.fst.comp Primrec.fst) Primrec.snd))
    (mul_primrec.comp (head_primrec.comp (Primrec.fst.comp Primrec.fst))
      (coeff_primrec.comp (Primrec.snd.comp Primrec.fst) Primrec.snd))

theorem combine_primrec : Primrec combine :=
  (Primrec.list_map
    (Primrec.list_range.comp (Primrec.nat_max.comp
      (Primrec.list_length.comp (Primrec.fst.comp Primrec.fst))
      (Primrec.list_length.comp (Primrec.fst.comp Primrec.snd))))
    (combineCoeff_primrec.comp Primrec.fst (Primrec.succ.comp Primrec.snd)).to₂).pair
    (sub_primrec.comp
      (mul_primrec.comp (head_primrec.comp Primrec.snd) (Primrec.snd.comp Primrec.fst))
      (mul_primrec.comp (head_primrec.comp Primrec.fst) (Primrec.snd.comp Primrec.snd)))

theorem eliminate_primrec : Primrec eliminate := by
  have hz : Primrec (fun rows : List RowCode => rows.filter fun r => head r = 0) :=
    Primrec.listFilter (Primrec.eq.comp head_primrec (Primrec.const 0))
  have hn : Primrec (fun rows : List RowCode => rows.filter fun r => head r < 0) :=
    Primrec.listFilter (lt_primrec.comp head_primrec (Primrec.const 0))
  have hp : Primrec (fun rows : List RowCode => rows.filter fun r => 0 < head r) :=
    Primrec.listFilter (lt_primrec.comp (Primrec.const 0) head_primrec)
  exact Primrec.list_append.comp
    (Primrec.list_map hz (tail_primrec.comp Primrec.snd).to₂)
    (Primrec.list_flatMap hn
      (Primrec.list_map (hp.comp Primrec.fst)
        (combine_primrec.comp ((Primrec.snd.comp Primrec.fst).pair Primrec.snd)).to₂).to₂)

theorem check_primrec : Primrec₂ check := by
  have hi : Primrec (fun p : ℕ × List RowCode => (eliminate^[p.1]) p.2) :=
    Primrec.nat_iterate Primrec.fst Primrec.snd (eliminate_primrec.comp Primrec.snd).to₂
  have hall : Primrec (fun rows : List RowCode => rows.all fun r => r.2 ≤ 0) := by
    exact ((le_primrec.comp Primrec.snd (Primrec.const 0)).forall_mem_list.decide).of_eq
      (fun rows => by rw [Bool.eq_iff_iff]; simp only [decide_eq_true_eq, List.all_eq_true])
  exact hall.comp hi

theorem decode_head (n : ℕ) (r : RowCode) : (decodeRow (n + 1) r).head = (head r : ℚ) := rfl

theorem decode_tail (n : ℕ) (r : RowCode) :
    decodeRow n (tail r) = (decodeRow (n + 1) r).tail := by
  apply congrArg₂ (FourierMotzkin.Row.mk (n := n))
  · ext i
    simp [decodeRow, tail, coeff, List.getD_eq_getElem?_getD]
  · rfl

theorem combine_coeff (p : RowCode × RowCode) (i : ℕ) :
    coeff (combine p) i = combineCoeff p (i + 1) := by
  by_cases hi : i < max p.1.1.length p.2.1.length
  · simp [coeff, combine, List.getD_eq_getElem?_getD, hi]
  · have hleft : p.1.1.length ≤ i + 1 := by omega
    have hright : p.2.1.length ≤ i + 1 := by omega
    simp [coeff, combine, combineCoeff, List.getD_eq_getElem?_getD, hi,
      List.getElem?_eq_none hleft, List.getElem?_eq_none hright]

theorem decode_combine (n : ℕ) (p : RowCode × RowCode) :
    decodeRow n (combine p) = (decodeRow (n + 1) p.1).combine (decodeRow (n + 1) p.2) := by
  apply congrArg₂ (FourierMotzkin.Row.mk (n := n))
  · ext i
    simp [decodeRow, combine_coeff, combineCoeff,
      FourierMotzkin.Row.head, head]
  · simp [decodeRow, combine, FourierMotzkin.Row.head, head]

theorem map_filter_eq {α β : Type*} (f : α → β) (p : α → Bool) (q : β → Bool)
    (h : ∀ x, q (f x) = p x) (l : List α) :
    (l.filter p).map f = (l.map f).filter q := by
  induction l with
  | nil => rfl
  | cons x l ih => cases hpx : p x <;> simp [h, hpx, ih]

theorem decode_eliminate (n : ℕ) (rows : List RowCode) :
    (eliminate rows).map (decodeRow n) =
      FourierMotzkin.eliminate (rows.map (decodeRow (n + 1))) := by
  have hz : ((rows.filter fun r => head r = 0).map (decodeRow (n + 1))) =
      (rows.map (decodeRow (n + 1))).filter (fun r => r.head = 0) := by
    apply map_filter_eq
    intro r; simp [decode_head]
  have hn : ((rows.filter fun r => head r < 0).map (decodeRow (n + 1))) =
      FourierMotzkin.negatives (rows.map (decodeRow (n + 1))) := by
    apply map_filter_eq
    intro r; simp [decode_head]
  have hp : ((rows.filter fun r => 0 < head r).map (decodeRow (n + 1))) =
      FourierMotzkin.positives (rows.map (decodeRow (n + 1))) := by
    apply map_filter_eq
    intro r; simp [decode_head]
  simp only [eliminate, List.map_append, List.map_map, List.map_flatMap,
    FourierMotzkin.eliminate, ← hz, ← hn, ← hp, List.map_map, List.flatMap_map]
  simp only [Function.comp_def, decode_tail, decode_combine]

theorem check_eq (n : ℕ) (rows : List RowCode) :
    check n rows = FourierMotzkin.check n (rows.map (decodeRow n)) := by
  induction n generalizing rows with
  | zero =>
    rw [Bool.eq_iff_iff]
    simp [check, FourierMotzkin.check, decodeRow, List.all_map, Function.comp_def]
  | succ n ih =>
    rw [check, Function.iterate_succ_apply]
    change check n (eliminate rows) = _
    rw [ih, decode_eliminate, FourierMotzkin.check]

end Kourovka.MetabelianEnumeration.ComputableFourierMotzkin


==> anc/lean/Kourovka/Polyhedral/ConeMargin.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.ConeVerifier
import Mathlib.Topology.Order.Compact
import Mathlib.Topology.Instances.Real.Lemmas

/-!
# Cone Margin

A positive rational margin exists for every accepted cone cover. Hence the
dyadic margin search in the manuscript terminates; this is not a numerical test.
-/

namespace Kourovka.MetabelianEnumeration.ConeVerifier

def supportScore {n : ℕ} : List (Vec n) → (Fin n → ℝ) → ℝ
  | [], _ => 1
  | u :: rest, x => min (dot u x) (supportScore rest x)

def coverScore {n : ℕ} : Supports n → (Fin n → ℝ) → ℝ
  | [], _ => 0
  | support :: rest, x => max (supportScore support x) (coverScore rest x)

theorem supportScore_gt_iff {n : ℕ} (support : List (Vec n)) (x : Fin n → ℝ)
    (epsilon : ℝ) (he : epsilon < 1) :
    epsilon < supportScore support x ↔ ∀ u ∈ support, epsilon < dot u x := by
  induction support with
  | nil => simp [supportScore, he]
  | cons u rest ih => simp [supportScore, ih]

theorem coverScore_gt_iff {n : ℕ} (supports : Supports n) (x : Fin n → ℝ)
    (epsilon : ℝ) (he0 : 0 ≤ epsilon) (he1 : epsilon < 1) :
    epsilon < coverScore supports x ↔
      ∃ support ∈ supports, ∀ u ∈ support, epsilon < dot u x := by
  induction supports with
  | nil => simp [coverScore, not_lt.mpr he0]
  | cons support rest ih =>
    simp [coverScore, supportScore_gt_iff support x epsilon he1, ih]

theorem continuous_dot {n : ℕ} (u : Vec n) : Continuous (dot u) := by
  unfold dot
  fun_prop

theorem continuous_supportScore {n : ℕ} (support : List (Vec n)) :
    Continuous (supportScore support) := by
  induction support with
  | nil => exact continuous_const
  | cons u rest ih => exact (continuous_dot u).min ih

theorem continuous_coverScore {n : ℕ} (supports : Supports n) :
    Continuous (coverScore supports) := by
  induction supports with
  | nil => exact continuous_const
  | cons support rest ih => exact (continuous_supportScore support).max ih

theorem isCompact_cubeSphere (n : ℕ) : IsCompact {x : Fin n → ℝ | CubeSphere x} := by
  have hface : IsClosed {x : Fin n → ℝ | ∃ i, x i = -1 ∨ x i = 1} := by
    have h := isClosed_iUnion_of_finite (fun i : Fin n =>
      (isClosed_eq (continuous_apply i) continuous_const).union
        (isClosed_eq (continuous_apply i) continuous_const) :
      ∀ i : Fin n, IsClosed ({x : Fin n → ℝ | x i = -1} ∪ {x | x i = 1}))
    convert h using 1
    ext x
    simp
  have hcube : IsCompact (Set.Icc (-1 : Fin n → ℝ) 1) := isCompact_Icc
  convert hcube.inter_right hface using 1
  ext x
  simp only [Set.mem_setOf_eq, CubeSphere, Set.mem_inter_iff, Set.mem_Icc,
    Pi.le_def, Pi.neg_apply, Pi.one_apply]
  aesop

theorem exists_uniform_margin {n : ℕ} (supports : Supports n) (hc : ConeCover supports) :
    ∃ epsilon : ℝ, 0 < epsilon ∧ epsilon < 1 ∧
      ∀ x : Fin n → ℝ, CubeSphere x →
        ∃ support ∈ supports, ∀ u ∈ support, epsilon < dot u x := by
  have hp : ∀ x ∈ {x : Fin n → ℝ | CubeSphere x}, 0 < coverScore supports x := by
    intro x hx
    exact (coverScore_gt_iff supports x 0 le_rfl (by norm_num)).mpr
      (hc x (cubeSphere_ne_zero hx))
  obtain ⟨a, ha, hbound⟩ := (isCompact_cubeSphere n).exists_forall_le'
    (continuous_coverScore supports).continuousOn hp
  refine ⟨min (a / 2) (1 / 2), lt_min (by linarith) (by norm_num),
    (min_le_right _ _).trans_lt (by norm_num), ?_⟩
  intro x hx
  apply (coverScore_gt_iff supports x _ (le_of_lt (lt_min (by linarith) (by norm_num)))
    ((min_le_right _ _).trans_lt (by norm_num))).mp
  exact (min_le_left _ _).trans_lt (by linarith [hbound x hx])

/-- There is an accepted dyadic margin, so sequential search through these
finite computations terminates for every cone cover. -/
theorem dyadic_margin_search_terminates {n : ℕ} (supports : Supports n)
    (hc : ConeCover supports) : ∃ r : ℕ, checkMargin supports ((1 / 2 : ℚ) ^ r) = true := by
  obtain ⟨epsilon, he0, _, hmargin⟩ := exists_uniform_margin supports hc
  obtain ⟨r, hr⟩ := exists_pow_lt_of_lt_one he0 (by norm_num : (1 / 2 : ℝ) < 1)
  refine ⟨r, (checkMargin_correct supports _).mpr ?_⟩
  intro x hx
  obtain ⟨s, hs, hpos⟩ := hmargin x hx
  refine ⟨s, hs, ?_⟩
  intro u hu
  have hcast : (((1 / 2 : ℚ) ^ r : ℚ) : ℝ) < epsilon := by
    simpa only [Rat.cast_pow, Rat.cast_div, Rat.cast_one, Rat.cast_ofNat] using hr
  exact hcast.trans (hpos u hu)

end Kourovka.MetabelianEnumeration.ConeVerifier


==> anc/lean/Kourovka/Polyhedral/ConeVerifier.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Polyhedral.FourierMotzkin

/-!
# Cone Verifier

The finite rational cone test used in the Bieri–Strebel certificate.
All support choices and all faces of the infinity-norm unit sphere are checked.
The Boolean test is proved equivalent to the quantified real cone condition.
-/

namespace Kourovka.MetabelianEnumeration.ConeVerifier

open FourierMotzkin

abbrev Vec (n : ℕ) := Fin n → ℚ
abbrev Supports (n : ℕ) := List (List (Vec n))

def dot {n : ℕ} (u : Vec n) (x : Fin n → ℝ) : ℝ := ∑ i, (u i : ℝ) * x i

def supportRow {n : ℕ} (u : Vec n) (epsilon : ℚ) : Row n := ⟨u, -epsilon⟩

theorem supportRow_iff {n : ℕ} (u : Vec n) (epsilon : ℚ) (x : Fin n → ℝ) :
    (supportRow u epsilon).eval x ≤ 0 ↔ dot u x ≤ epsilon := by
  simp only [supportRow, Row.eval, Rat.cast_neg, dot]
  constructor <;> intro h <;> linarith

/-- Enumerate one nonpositive support witness for each polynomial. -/
def search (n : ℕ) (epsilon : ℚ) : Supports n → List (Row n) → Bool
  | [], rows => check n rows
  | support :: rest, rows =>
    support.any fun u => search n epsilon rest (supportRow u epsilon :: rows)

theorem search_correct {n : ℕ} (epsilon : ℚ) (supports : Supports n)
    (rows : List (Row n)) : search n epsilon supports rows = true ↔
    ∃ x : Fin n → ℝ, Satisfies rows x ∧
      ∀ support ∈ supports, ∃ u ∈ support, dot u x ≤ epsilon := by
  induction supports generalizing rows with
  | nil => simpa [search, Feasible] using check_correct n rows ℝ
  | cons support rest ih =>
    simp only [search, List.any_eq_true, ih]
    constructor
    · rintro ⟨u, hu, x, hx, hrest⟩
      have hu' := (supportRow_iff u epsilon x).mp (hx _ List.mem_cons_self)
      refine ⟨x, fun r hr => hx r (List.mem_cons_of_mem _ hr), ?_⟩
      intro s hs
      rcases List.mem_cons.mp hs with rfl | hs
      · exact ⟨u, hu, hu'⟩
      · exact hrest s hs
    · rintro ⟨x, hx, hs⟩
      obtain ⟨u, hu, hu'⟩ := hs support List.mem_cons_self
      refine ⟨u, hu, x, ?_, fun s h => hs s (List.mem_cons_of_mem _ h)⟩
      intro r hr
      rcases List.mem_cons.mp hr with rfl | hr
      · exact (supportRow_iff u epsilon x).mpr hu'
      · exact hx r hr

def coordinate {n : ℕ} (i : Fin n) (a b : ℚ) : Row n :=
  ⟨fun j => if j = i then a else 0, b⟩

theorem coordinate_eval {n : ℕ} (i : Fin n) (a b : ℚ) (x : Fin n → ℝ) :
    (coordinate i a b).eval x = (a : ℝ) * x i + b := by
  simp [coordinate, Row.eval, apply_ite, ite_mul]

def cubeRows (n : ℕ) : List (Row n) :=
  (List.finRange n).flatMap fun i => [coordinate i 1 (-1), coordinate i (-1) (-1)]

theorem cubeRows_iff {n : ℕ} (x : Fin n → ℝ) :
    Satisfies (cubeRows n) x ↔ ∀ i, -1 ≤ x i ∧ x i ≤ 1 := by
  constructor
  · intro h i
    have hu := h (coordinate i 1 (-1))
      (List.mem_flatMap.mpr ⟨i, by simp, by simp⟩)
    have hl := h (coordinate i (-1) (-1))
      (List.mem_flatMap.mpr ⟨i, by simp, by simp⟩)
    simp only [coordinate_eval, Rat.cast_one, Rat.cast_neg, one_mul, neg_mul] at hu hl
    constructor <;> linarith
  · intro h r hr
    obtain ⟨i, _, hr⟩ := List.mem_flatMap.mp hr
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hr
    rcases hr with rfl | rfl <;>
      simp only [coordinate_eval, Rat.cast_one, Rat.cast_neg, one_mul, neg_mul] <;>
      obtain ⟨hl, hu⟩ := h i <;> linarith

def faceRows {n : ℕ} (i : Fin n) (sign : ℚ) : List (Row n) :=
  [coordinate i 1 (-sign), coordinate i (-1) sign] ++ cubeRows n

theorem faceRows_iff {n : ℕ} (i : Fin n) (sign : ℚ) (x : Fin n → ℝ) :
    Satisfies (faceRows i sign) x ↔ x i = sign ∧ ∀ j, -1 ≤ x j ∧ x j ≤ 1 := by
  constructor
  · intro h
    have hu := h (coordinate i 1 (-sign)) (by simp [faceRows])
    have hl := h (coordinate i (-1) sign) (by simp [faceRows])
    simp only [coordinate_eval, Rat.cast_one, Rat.cast_neg, one_mul, neg_mul] at hu hl
    exact ⟨by linarith, (cubeRows_iff x).mp (fun r hr => h r (by simp [faceRows, hr]))⟩
  · rintro ⟨hi, hcube⟩ r hr
    simp only [faceRows, List.mem_append, List.mem_cons, List.not_mem_nil, or_false] at hr
    rcases hr with (rfl | rfl) | hr
    · simp [coordinate_eval, hi]
    · simp [coordinate_eval, hi]
    · exact (cubeRows_iff x).mpr hcube r hr

def CubeSphere {n : ℕ} (x : Fin n → ℝ) : Prop :=
  (∀ i, -1 ≤ x i ∧ x i ≤ 1) ∧ ∃ i, x i = -1 ∨ x i = 1

def badDirection {n : ℕ} (supports : Supports n) (epsilon : ℚ) : Bool :=
  (List.finRange n).any fun i =>
    ([-1, 1] : List ℚ).any fun sign => search n epsilon supports (faceRows i sign)

theorem badDirection_correct {n : ℕ} (supports : Supports n) (epsilon : ℚ) :
    badDirection supports epsilon = true ↔
      ∃ x : Fin n → ℝ, CubeSphere x ∧
        ∀ support ∈ supports, ∃ u ∈ support, dot u x ≤ epsilon := by
  simp only [badDirection, List.any_eq_true, List.mem_finRange, true_and,
    search_correct, faceRows_iff]
  constructor
  · rintro ⟨i, sign, hsign, x, ⟨hx, hc⟩, hs⟩
    refine ⟨x, ⟨hc, i, ?_⟩, hs⟩
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hsign
    rcases hsign with rfl | rfl
    · exact Or.inl (by simpa using hx)
    · exact Or.inr (by simpa using hx)
  · rintro ⟨x, ⟨hc, i, hi⟩, hs⟩
    rcases hi with hi | hi
    · exact ⟨i, -1, by simp, x, ⟨by simpa using hi, hc⟩, hs⟩
    · exact ⟨i, 1, by simp, x, ⟨by simpa using hi, hc⟩, hs⟩

def CubeMargin {n : ℕ} (supports : Supports n) (epsilon : ℚ) : Prop :=
  ∀ x : Fin n → ℝ, CubeSphere x →
    ∃ support ∈ supports, ∀ u ∈ support, (epsilon : ℝ) < dot u x

def checkMargin {n : ℕ} (supports : Supports n) (epsilon : ℚ) : Bool :=
  !(badDirection supports epsilon)

theorem checkMargin_correct {n : ℕ} (supports : Supports n) (epsilon : ℚ) :
    checkMargin supports epsilon = true ↔ CubeMargin supports epsilon := by
  rw [checkMargin, Bool.not_eq_true']
  rw [← Bool.not_eq_true, badDirection_correct]
  constructor
  · intro h x hx
    by_contra hn
    push_neg at hn
    exact h ⟨x, hx, hn⟩
  · intro h
    rintro ⟨x, hx, hn⟩
    obtain ⟨s, hs, hpos⟩ := h x hx
    obtain ⟨u, hu, hle⟩ := hn s hs
    exact (not_lt_of_ge hle) (hpos u hu)

def ConeCover {n : ℕ} (supports : Supports n) : Prop :=
  ∀ x : Fin n → ℝ, x ≠ 0 → ∃ support ∈ supports, ∀ u ∈ support, 0 < dot u x

theorem cubeSphere_ne_zero {n : ℕ} {x : Fin n → ℝ} (hx : CubeSphere x) : x ≠ 0 := by
  obtain ⟨i, hi⟩ := hx.2
  intro h
  simp only [h, Pi.zero_apply] at hi
  rcases hi with hi | hi <;> linarith

theorem normalize_to_cube {n : ℕ} (x : Fin n → ℝ) (hx : x ≠ 0) :
    ∃ c : ℝ, 0 < c ∧ CubeSphere (fun i => x i / c) := by
  classical
  obtain ⟨j, hj⟩ : ∃ j, x j ≠ 0 := by
    by_contra h
    push_neg at h
    exact hx (funext h)
  obtain ⟨i, _, hmax⟩ := Finset.exists_max_image Finset.univ (fun i => |x i|)
    ⟨j, Finset.mem_univ j⟩
  have hc : 0 < |x i| := (abs_pos.mpr hj).trans_le (hmax j (Finset.mem_univ j))
  refine ⟨|x i|, hc, ?_, i, ?_⟩
  · intro k
    have hle : |x k / (|x i|)| ≤ 1 := by
      rw [abs_div, abs_abs, div_le_one hc]
      exact hmax k (Finset.mem_univ k)
    exact abs_le.mp hle
  · have habs : |x i / (|x i|)| = 1 := by
      rw [abs_div, abs_abs, div_self (ne_of_gt hc)]
    rcases (abs_eq (by norm_num : (0 : ℝ) ≤ 1)).mp habs with h | h
    · exact Or.inr h
    · exact Or.inl h

theorem dot_div {n : ℕ} (u : Vec n) (x : Fin n → ℝ) (c : ℝ) :
    dot u (fun i => x i / c) = dot u x / c := by
  simp only [dot, mul_div_assoc, Finset.sum_div]

theorem coneCover_iff_cubeMargin {n : ℕ} (supports : Supports n) :
    ConeCover supports ↔ CubeMargin supports 0 := by
  constructor
  · intro h x hx
    simpa only [Rat.cast_zero] using h x (cubeSphere_ne_zero hx)
  · intro h x hx
    obtain ⟨c, hc, hx'⟩ := normalize_to_cube x hx
    obtain ⟨s, hs, hpos⟩ := h _ hx'
    refine ⟨s, hs, ?_⟩
    intro u hu
    have hp := hpos u hu
    rw [Rat.cast_zero, dot_div] at hp
    exact (div_pos_iff_of_pos_right hc).mp hp

/-- The exact universally quantified cone-cover condition is decided by rational arithmetic. -/
theorem coneCheck_correct {n : ℕ} (supports : Supports n) :
    checkMargin supports 0 = true ↔ ConeCover supports :=
  (checkMargin_correct supports 0).trans (coneCover_iff_cubeMargin supports).symm

end Kourovka.MetabelianEnumeration.ConeVerifier


==> anc/lean/Kourovka/Polyhedral/FourierMotzkin.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.Presentations

/-!
# Fourier Motzkin

A rational Fourier–Motzkin algorithm with correctness over every ordered field.
The same Boolean computation therefore decides both rational and real feasibility.
No oracle or floating-point computation is used.
-/

namespace Kourovka.MetabelianEnumeration.FourierMotzkin

structure Row (n : ℕ) where
  coeff : Fin n → ℚ
  constant : ℚ
  deriving DecidableEq

def Row.eval {n : ℕ} (r : Row n) {K : Type*} [Field K] [LinearOrder K]
    [IsStrictOrderedRing K] (x : Fin n → K) : K :=
  (∑ i, (r.coeff i : K) * x i) + (r.constant : K)

def Satisfies {n : ℕ} (rows : List (Row n)) {K : Type*} [Field K] [LinearOrder K]
    [IsStrictOrderedRing K] (x : Fin n → K) : Prop :=
  ∀ r ∈ rows, r.eval x ≤ 0

def Feasible {n : ℕ} (rows : List (Row n)) (K : Type*) [Field K] [LinearOrder K]
    [IsStrictOrderedRing K] : Prop := ∃ x : Fin n → K, Satisfies rows x

def Row.head {n : ℕ} (r : Row (n + 1)) : ℚ := r.coeff 0

def Row.tail {n : ℕ} (r : Row (n + 1)) : Row n :=
  ⟨fun i => r.coeff i.succ, r.constant⟩

def Row.combine {n : ℕ} (l u : Row (n + 1)) : Row n :=
  ⟨fun i => u.head * l.coeff i.succ - l.head * u.coeff i.succ,
    u.head * l.constant - l.head * u.constant⟩

def negatives {n : ℕ} (rows : List (Row (n + 1))) : List (Row (n + 1)) :=
  rows.filter fun r => r.head < 0

def positives {n : ℕ} (rows : List (Row (n + 1))) : List (Row (n + 1)) :=
  rows.filter fun r => 0 < r.head

def eliminate {n : ℕ} (rows : List (Row (n + 1))) : List (Row n) :=
  (rows.filter (fun r => r.head = 0)).map Row.tail ++
    (negatives rows).flatMap fun l => (positives rows).map (Row.combine l)

theorem Row.eval_cons {n : ℕ} (r : Row (n + 1)) {K : Type*} [Field K]
    [LinearOrder K] [IsStrictOrderedRing K] (t : K) (x : Fin n → K) :
    r.eval (Fin.cons t x) = (r.head : K) * t + r.tail.eval x := by
  simp [Row.eval, Row.head, Row.tail, Fin.sum_univ_succ, add_assoc]

theorem Row.eval_combine {n : ℕ} (l u : Row (n + 1)) {K : Type*} [Field K]
    [LinearOrder K] [IsStrictOrderedRing K] (x : Fin n → K) :
    (l.combine u).eval x = (u.head : K) * l.tail.eval x -
      (l.head : K) * u.tail.eval x := by
  simp only [Row.eval, Row.combine, Row.tail, Rat.cast_sub, Rat.cast_mul]
  simp_rw [sub_mul, mul_assoc]
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
  ring

theorem exists_common_lower_bound {K : Type*} [LinearOrder K] [Zero K]
    (upper : List K) : ∃ t : K, ∀ u ∈ upper, t ≤ u := by
  induction upper with
  | nil => exact ⟨0, by simp⟩
  | cons u upper ih =>
    obtain ⟨t, ht⟩ := ih
    refine ⟨min u t, ?_⟩
    intro v hv
    rcases List.mem_cons.mp hv with rfl | hv
    · exact min_le_left _ _
    · exact (min_le_right _ _).trans (ht v hv)

theorem finite_interval {K : Type*} [LinearOrder K] [Zero K]
    (lower upper : List K) :
    (∃ t : K, (∀ l ∈ lower, l ≤ t) ∧ (∀ u ∈ upper, t ≤ u)) ↔
      ∀ l ∈ lower, ∀ u ∈ upper, l ≤ u := by
  constructor
  · rintro ⟨t, hl, hu⟩ l hl' u hu'
    exact (hl l hl').trans (hu u hu')
  · induction lower with
    | nil =>
      intro _
      obtain ⟨t, ht⟩ := exists_common_lower_bound upper
      exact ⟨t, by simp, ht⟩
    | cons l lower ih =>
      intro h
      obtain ⟨t, ht, htu⟩ := ih (fun a ha => h a (List.mem_cons_of_mem _ ha))
      refine ⟨max l t, ?_, ?_⟩
      · intro a ha
        rcases List.mem_cons.mp ha with rfl | ha
        · exact le_max_left _ _
        · exact (ht a ha).trans (le_max_right _ _)
      · intro u hu
        exact max_le (h l List.mem_cons_self u hu) (htu u hu)

theorem lower_constraint {K : Type*} [Field K] [LinearOrder K]
    [IsStrictOrderedRing K] {a b t : K} (ha : a < 0) :
    a * t + b ≤ 0 ↔ -b / a ≤ t := by
  rw [div_le_iff_of_neg ha]
  constructor <;> intro h <;> nlinarith

theorem upper_constraint {K : Type*} [Field K] [LinearOrder K]
    [IsStrictOrderedRing K] {a b t : K} (ha : 0 < a) :
    a * t + b ≤ 0 ↔ t ≤ -b / a := by
  rw [le_div_iff₀ ha]
  constructor <;> intro h <;> nlinarith

theorem pair_constraint {K : Type*} [Field K] [LinearOrder K]
    [IsStrictOrderedRing K] {a b c d : K} (ha : a < 0) (hc : 0 < c) :
    c * b - a * d ≤ 0 ↔ -b / a ≤ -d / c := by
  have hrewrite : -b / a = b / -a := by ring
  rw [hrewrite, div_le_div_iff₀ (neg_pos.mpr ha) hc]
  constructor <;> intro h <;> nlinarith

theorem satisfies_eliminate_iff {n : ℕ} (rows : List (Row (n + 1)))
    {K : Type*} [Field K] [LinearOrder K] [IsStrictOrderedRing K]
    (x : Fin n → K) :
    Satisfies (eliminate rows) x ↔
      (∀ r ∈ rows, r.head = 0 → r.tail.eval x ≤ 0) ∧
      (∀ l ∈ rows, l.head < 0 → ∀ u ∈ rows, 0 < u.head →
        (l.combine u).eval x ≤ 0) := by
  constructor
  · intro h
    constructor
    · intro r hr hz
      apply h _
      apply List.mem_append_left
      exact List.mem_map.mpr ⟨r, List.mem_filter.mpr ⟨hr, by simpa⟩, rfl⟩
    · intro l hl hneg u hu hpos
      apply h _
      apply List.mem_append_right
      exact List.mem_flatMap.mpr ⟨l, List.mem_filter.mpr ⟨hl, by simpa⟩,
        List.mem_map.mpr ⟨u, List.mem_filter.mpr ⟨hu, by simpa⟩, rfl⟩⟩
  · rintro ⟨hz, hp⟩ r hr
    rcases List.mem_append.mp hr with hr | hr
    · obtain ⟨s, hs, rfl⟩ := List.mem_map.mp hr
      obtain ⟨hsmem, hsz⟩ := List.mem_filter.mp hs
      exact hz s hsmem (of_decide_eq_true hsz)
    · obtain ⟨l, hl, hr⟩ := List.mem_flatMap.mp hr
      obtain ⟨u, hu, rfl⟩ := List.mem_map.mp hr
      obtain ⟨hlmem, hlneg⟩ := List.mem_filter.mp hl
      obtain ⟨humem, hupos⟩ := List.mem_filter.mp hu
      exact hp l hlmem (of_decide_eq_true hlneg) u humem (of_decide_eq_true hupos)

theorem elimination_step {n : ℕ} (rows : List (Row (n + 1)))
    {K : Type*} [Field K] [LinearOrder K] [IsStrictOrderedRing K]
    (x : Fin n → K) :
    Satisfies (eliminate rows) x ↔ ∃ t : K, Satisfies rows (Fin.cons t x) := by
  rw [satisfies_eliminate_iff]
  constructor
  · rintro ⟨hz, hp⟩
    let lower : List K := (negatives rows).map fun r => -r.tail.eval x / (r.head : K)
    let upper : List K := (positives rows).map fun r => -r.tail.eval x / (r.head : K)
    have hcross : ∀ l ∈ lower, ∀ u ∈ upper, l ≤ u := by
      intro l hl u hu
      obtain ⟨lr, hlr, rfl⟩ := List.mem_map.mp hl
      obtain ⟨ur, hur, rfl⟩ := List.mem_map.mp hu
      obtain ⟨hlmem, hlneg⟩ := List.mem_filter.mp hlr
      obtain ⟨humem, hupos⟩ := List.mem_filter.mp hur
      have hlneg' : lr.head < 0 := of_decide_eq_true hlneg
      have hupos' : 0 < ur.head := of_decide_eq_true hupos
      have hlcast : (lr.head : K) < 0 := by exact_mod_cast hlneg'
      have hucast : (0 : K) < ur.head := by exact_mod_cast hupos'
      apply (pair_constraint hlcast hucast).mp
      simpa only [Row.eval_combine] using hp lr hlmem hlneg' ur humem hupos'
    obtain ⟨t, htlow, htup⟩ := (finite_interval lower upper).mpr hcross
    refine ⟨t, ?_⟩
    intro r hr
    rw [Row.eval_cons]
    rcases lt_trichotomy r.head 0 with hneg | hzero | hpos
    · have hcast : (r.head : K) < 0 := by exact_mod_cast hneg
      apply (lower_constraint hcast).mpr
      exact htlow _ (List.mem_map.mpr ⟨r, List.mem_filter.mpr ⟨hr, by simpa⟩, rfl⟩)
    · simpa only [hzero, Rat.cast_zero, zero_mul, zero_add] using hz r hr hzero
    · have hcast : (0 : K) < r.head := by exact_mod_cast hpos
      apply (upper_constraint hcast).mpr
      exact htup _ (List.mem_map.mpr ⟨r, List.mem_filter.mpr ⟨hr, by simpa⟩, rfl⟩)
  · rintro ⟨t, ht⟩
    constructor
    · intro r hr hzero
      have h := ht r hr
      simpa only [Row.eval_cons, hzero, Rat.cast_zero, zero_mul, zero_add] using h
    · intro l hl hlneg u hu hupos
      have hlcast : (l.head : K) < 0 := by exact_mod_cast hlneg
      have hucast : (0 : K) < u.head := by exact_mod_cast hupos
      rw [Row.eval_combine]
      apply (pair_constraint hlcast hucast).mpr
      exact ((lower_constraint hlcast).mp (by simpa only [Row.eval_cons] using ht l hl)).trans
        ((upper_constraint hucast).mp (by simpa only [Row.eval_cons] using ht u hu))

theorem feasible_eliminate_iff {n : ℕ} (rows : List (Row (n + 1)))
    (K : Type*) [Field K] [LinearOrder K] [IsStrictOrderedRing K] :
    Feasible (eliminate rows) K ↔ Feasible rows K := by
  constructor
  · rintro ⟨x, hx⟩
    obtain ⟨t, ht⟩ := (elimination_step rows x).mp hx
    exact ⟨Fin.cons t x, ht⟩
  · rintro ⟨x, hx⟩
    refine ⟨Fin.tail x, (elimination_step rows (Fin.tail x)).mpr ⟨x 0, ?_⟩⟩
    simpa only [Fin.cons_self_tail] using hx

/-- An executable rational algorithm; recursion eliminates one variable at a time. -/
def check : (n : ℕ) → List (Row n) → Bool
  | 0, rows => rows.all fun r => r.constant ≤ 0
  | n + 1, rows => check n (eliminate rows)

theorem check_correct (n : ℕ) (rows : List (Row n))
    (K : Type*) [Field K] [LinearOrder K] [IsStrictOrderedRing K] :
    check n rows = true ↔ Feasible rows K := by
  induction n with
  | zero =>
    simp only [check, List.all_eq_true, decide_eq_true_eq]
    constructor
    · intro h
      refine ⟨Fin.elim0, ?_⟩
      intro r hr
      have hcast : (r.constant : K) ≤ 0 := by exact_mod_cast h r hr
      simpa [Row.eval] using hcast
    · rintro ⟨x, hx⟩ r hr
      have hcast : (r.constant : K) ≤ 0 := by simpa [Row.eval] using hx r hr
      exact_mod_cast hcast
  | succ n ih =>
    rw [check, ih, feasible_eliminate_iff]

/-- Rational inequalities have a rational solution exactly when they have a real solution. -/
theorem rational_iff_real {n : ℕ} (rows : List (Row n)) :
    Feasible rows ℚ ↔ Feasible rows ℝ :=
  (check_correct n rows ℚ).symm.trans (check_correct n rows ℝ)

end Kourovka.MetabelianEnumeration.FourierMotzkin


==> anc/lean/Kourovka/Polyhedral/Radius.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Tactic

/-!
# A quantitative Euclidean descent estimate

Subtracting a bounded lattice vector with a sufficiently positive scalar product
strictly decreases squared norm. This is the geometric step in cover soundness.
-/

namespace Kourovka.MetabelianEnumeration

/-- The strict scalar estimate in (17.124.5), including the radius margin. -/
theorem radius_shrink (C D ρ δ r s : ℝ)
    (_hC : 0 < C) (hρC : C < ρ) (hρD : D ^ 2 < C * ρ)
    (hδ : 0 < δ) (hδC : δ ≤ C / 4)
    (hr : ρ ≤ r) (hr' : r < ρ + δ)
    (hs : s ≤ r ^ 2 - 2 * C * r + D ^ 2) : s < ρ ^ 2 := by
  have hsum : 0 < ρ + δ + r - 2 * C := by linarith
  have hstep := mul_pos (sub_pos.mpr hr') hsum
  have hδquad : δ ^ 2 - 2 * C * δ ≤ 0 := by
    nlinarith [mul_nonneg (le_of_lt hδ) (show 0 ≤ 2 * C - δ by linarith)]
  have hmargin := mul_nonneg (show 0 ≤ C / 4 - δ by linarith)
    (show 0 ≤ ρ by linarith)
  nlinarith

/-- The dot-product estimate gives the required squared-norm shrinkage. -/
theorem vector_radius_shrink {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (v u : E) (C D ρ δ : ℝ)
    (hC : 0 < C) (hρC : C < ρ) (hρD : D ^ 2 < C * ρ)
    (hδ : 0 < δ) (hδC : δ ≤ C / 4)
    (hr : ρ ≤ ‖v‖) (hr' : ‖v‖ < ρ + δ)
    (hu : ‖u‖ ^ 2 ≤ D ^ 2) (hdot : inner ℝ v u ≤ -C * ‖v‖) :
    ‖v + u‖ < ρ := by
  have hs : ‖v + u‖ ^ 2 ≤ ‖v‖ ^ 2 - 2 * C * ‖v‖ + D ^ 2 := by
    rw [norm_add_sq_real]
    nlinarith
  have h := radius_shrink C D ρ δ ‖v‖ (‖v + u‖ ^ 2)
    hC hρC hρD hδ hδC hr hr' hs
  nlinarith [norm_nonneg (v + u)]

end Kourovka.MetabelianEnumeration


==> anc/lean/Kourovka/Presentations/CentralExtension.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.Presentations
import Mathlib.GroupTheory.Subgroup.Center
import Mathlib.GroupTheory.Subgroup.Centralizer
import Mathlib.GroupTheory.QuotientGroup.Basic

/-!
# Central Extension

Finite ordinary presentations for central extensions.  The kernel and the
quotient are represented by actual presented groups; no finite-presentation
closure principle is assumed.
-/

namespace Kourovka.MetabelianEnumeration.CentralExtension

variable {α β : Type} [Fintype α] [Fintype β]

abbrev relSet (R : List (FreeGroup α)) : Set (FreeGroup α) := {r | r ∈ R}

noncomputable def combinedRelations (R : List (FreeGroup α))
    (S : List (FreeGroup β)) (correction : FreeGroup α → FreeGroup β) :
    List (FreeGroup (α ⊕ β)) :=
  R.map (fun r => FreeGroup.map Sum.inl r * (FreeGroup.map Sum.inr (correction r))⁻¹) ++
  S.map (FreeGroup.map Sum.inr) ++
  (Finset.univ : Finset (β × (α ⊕ β))).toList.map
    (fun p => ⁅FreeGroup.of (Sum.inr p.1 : α ⊕ β), FreeGroup.of p.2⁆)

abbrev Combined (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (correction : FreeGroup α → FreeGroup β) :=
  PresentedGroup (relSet (combinedRelations R S correction))

theorem combined_correction (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) (r : FreeGroup α) (hr : r ∈ R) :
    PresentedGroup.mk (relSet (combinedRelations R S c)) (FreeGroup.map Sum.inl r) =
      PresentedGroup.mk (relSet (combinedRelations R S c)) (FreeGroup.map Sum.inr (c r)) := by
  apply PresentedGroup.mk_eq_mk_of_mul_inv_mem
  simp only [relSet, Set.mem_setOf_eq, combinedRelations, List.mem_append, List.mem_map]
  exact Or.inl (Or.inl ⟨r, hr, rfl⟩)

theorem combined_kernel_relation (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) (s : FreeGroup β) (hs : s ∈ S) :
    PresentedGroup.mk (relSet (combinedRelations R S c)) (FreeGroup.map Sum.inr s) = 1 := by
  apply PresentedGroup.one_of_mem
  simp only [relSet, Set.mem_setOf_eq, combinedRelations, List.mem_append, List.mem_map]
  exact Or.inl (Or.inr ⟨s, hs, rfl⟩)

theorem combined_generator_commute (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) (b : β) (x : α ⊕ β) :
    Commute (PresentedGroup.of (rels := relSet (combinedRelations R S c)) (Sum.inr b))
      (PresentedGroup.of x) := by
  apply commutatorElement_eq_one_iff_commute.mp
  change ⁅PresentedGroup.mk _ (FreeGroup.of (Sum.inr b)),
    PresentedGroup.mk _ (FreeGroup.of x)⁆ = 1
  rw [← map_commutatorElement]
  apply PresentedGroup.one_of_mem
  simp only [relSet, Set.mem_setOf_eq, combinedRelations, List.mem_append, List.mem_map]
  exact Or.inr ⟨(b, x), by simp, rfl⟩

theorem combined_generator_central (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) (b : β) :
    PresentedGroup.of (rels := relSet (combinedRelations R S c)) (Sum.inr b) ∈
      Subgroup.center (Combined R S c) := by
  apply Subgroup.mem_center_iff.mpr
  intro g
  have h : g ∈ Subgroup.centralizer
      {PresentedGroup.of (rels := relSet (combinedRelations R S c)) (Sum.inr b)} := by
    apply PresentedGroup.generated_by
    intro x
    simp only [Subgroup.mem_centralizer_iff, Set.mem_singleton_iff, forall_eq]
    exact (combined_generator_commute R S c b x).eq
  exact (show PresentedGroup.of (Sum.inr b) * g = g * PresentedGroup.of (Sum.inr b) from
    by simpa only [Subgroup.mem_centralizer_iff, Set.mem_singleton_iff, forall_eq] using h).symm

omit [Fintype α] [Fintype β] in
theorem lift_inl_eq {H : Type*} [Group H] (f : α → H) (g : β → H)
    (w : FreeGroup α) :
    FreeGroup.lift (Sum.elim f g) (FreeGroup.map Sum.inl w) = FreeGroup.lift f w := by
  have h : (FreeGroup.lift (Sum.elim f g)).comp (FreeGroup.map Sum.inl) =
      FreeGroup.lift f := by
    apply FreeGroup.ext_hom
    intro a
    simp
  exact DFunLike.congr_fun h w

omit [Fintype α] [Fintype β] in
theorem lift_inr_eq {H : Type*} [Group H] (f : α → H) (g : β → H)
    (w : FreeGroup β) :
    FreeGroup.lift (Sum.elim f g) (FreeGroup.map Sum.inr w) = FreeGroup.lift g w := by
  have h : (FreeGroup.lift (Sum.elim f g)).comp (FreeGroup.map Sum.inr) =
      FreeGroup.lift g := by
    apply FreeGroup.ext_hom
    intro a
    simp
  exact DFunLike.congr_fun h w

theorem mk_inr_eq (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) (w : FreeGroup β) :
    FreeGroup.lift (fun b => PresentedGroup.of (rels := relSet (combinedRelations R S c))
      (Sum.inr b)) w =
      PresentedGroup.mk (relSet (combinedRelations R S c)) (FreeGroup.map Sum.inr w) := by
  have h : FreeGroup.lift (fun b => PresentedGroup.of
      (rels := relSet (combinedRelations R S c)) (Sum.inr b)) =
      (PresentedGroup.mk _).comp (FreeGroup.map Sum.inr) := by
    apply FreeGroup.ext_hom
    intro b
    simp [PresentedGroup.of]
  exact DFunLike.congr_fun h w

noncomputable def kernelMap (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) : PresentedGroup (relSet S) →* Combined R S c :=
  PresentedGroup.toGroup (f := fun b => PresentedGroup.of (Sum.inr b)) (by
    intro s hs
    rw [mk_inr_eq]
    exact combined_kernel_relation R S c s hs)

@[simp] theorem kernelMap_of (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) (b : β) :
    kernelMap R S c (PresentedGroup.of b) = PresentedGroup.of (Sum.inr b) := by
  simp [kernelMap]

theorem kernelMap_range_central (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) :
    (kernelMap R S c).range ≤ Subgroup.center (Combined R S c) := by
  rintro _ ⟨z, rfl⟩
  change z ∈ (Subgroup.center (Combined R S c)).comap (kernelMap R S c)
  apply PresentedGroup.generated_by
  intro b
  change kernelMap R S c (PresentedGroup.of b) ∈ Subgroup.center (Combined R S c)
  rw [kernelMap_of]
  exact combined_generator_central R S c b

instance kernelMap_range_normal (R : List (FreeGroup α)) (S : List (FreeGroup β))
    (c : FreeGroup α → FreeGroup β) : (kernelMap R S c).range.Normal where
  conj_mem := by
    intro a ha g
    have h := Subgroup.mem_center_iff.mp (kernelMap_range_central R S c ha) g
    simpa only [h, mul_assoc, mul_inv_cancel, mul_one] using ha

end Kourovka.MetabelianEnumeration.CentralExtension


==> anc/lean/Kourovka/Presentations/CentralExtensionPresentation.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.CentralExtension

/-!
# Finite presentations of central extensions

A finite-rank free abelian central kernel can be adjoined to a finite presentation
of the quotient. Relations record centrality and the errors in lifting relators.
-/

namespace Kourovka.MetabelianEnumeration.CentralExtension

variable {α β : Type} [Fintype α] [Fintype β]

/-- A central extension of two ordinary finitely presented groups has an
ordinary finite presentation, on the union of their finite alphabets. -/
theorem finite_presentation_of_central_extension
    (R : List (FreeGroup α)) (S : List (FreeGroup β))
    {E : Type} [Group E]
    (π : E →* PresentedGroup (relSet R))
    (ι : PresentedGroup (relSet S) →* E)
    (hπ : Function.Surjective π) (hι : Function.Injective ι)
    (hexact : ι.range = π.ker) (hcentral : ι.range ≤ Subgroup.center E) :
    ∃ T : List (FreeGroup (α ⊕ β)), Nonempty (PresentedGroup (relSet T) ≃* E) := by
  classical
  choose t ht using fun a : α => hπ (PresentedGroup.of a)
  let z : β → E := fun b => ι (PresentedGroup.of b)
  have hz (b : β) : π (z b) = 1 := by
    apply MonoidHom.mem_ker.mp
    rw [← hexact]
    exact ⟨PresentedGroup.of b, rfl⟩
  have hπword (w : FreeGroup α) : π (FreeGroup.lift t w) =
      PresentedGroup.mk (relSet R) w := by
    have h : π.comp (FreeGroup.lift t) = PresentedGroup.mk (relSet R) := by
      apply FreeGroup.ext_hom
      intro a
      simpa only [MonoidHom.comp_apply, FreeGroup.lift_apply_of] using ht a
    exact DFunLike.congr_fun h w
  have hιword (w : FreeGroup β) : FreeGroup.lift z w =
      ι (PresentedGroup.mk (relSet S) w) := by
    have h : FreeGroup.lift z = ι.comp (PresentedGroup.mk (relSet S)) := by
      apply FreeGroup.ext_hom
      intro b
      simp [z, PresentedGroup.of]
    exact DFunLike.congr_fun h w
  have hc_exists (r : FreeGroup α) :
      ∃ w : FreeGroup β, r ∈ R → FreeGroup.lift t r = FreeGroup.lift z w := by
    by_cases hr : r ∈ R
    · have hmem : FreeGroup.lift t r ∈ ι.range := by
        rw [hexact]
        exact (MonoidHom.mem_ker).mpr (hπword r |>.trans (PresentedGroup.one_of_mem hr))
      obtain ⟨a, ha⟩ := hmem
      obtain ⟨w, hw⟩ := PresentedGroup.mk_surjective (relSet S) a
      exact ⟨w, fun _ => by rw [hιword, hw, ha]⟩
    · exact ⟨1, fun h => (hr h).elim⟩
  choose c hc using hc_exists
  let T := combinedRelations R S c
  let P := Combined R S c
  have hrels : ∀ r ∈ relSet T, FreeGroup.lift (Sum.elim t z) r = 1 := by
    intro r hr
    change r ∈ combinedRelations R S c at hr
    simp only [combinedRelations, List.mem_append, List.mem_map] at hr
    rcases hr with (⟨r, hr, rfl⟩ | ⟨s, hs, rfl⟩) | ⟨⟨b, x⟩, _, rfl⟩
    · rw [map_mul, map_inv, lift_inl_eq, lift_inr_eq, hc r hr, mul_inv_cancel]
    · rw [lift_inr_eq, hιword, PresentedGroup.one_of_mem hs, map_one]
    · rw [map_commutatorElement, FreeGroup.lift_apply_of, FreeGroup.lift_apply_of]
      apply commutatorElement_eq_one_iff_mul_comm.mpr
      exact (Subgroup.mem_center_iff.mp (hcentral ⟨PresentedGroup.of b, rfl⟩)
        (Sum.elim t z x)).symm
  let φ : P →* E := PresentedGroup.toGroup hrels
  let κ := kernelMap R S c
  let ψ := π.comp φ
  have hφinl (a : α) : φ (PresentedGroup.of (Sum.inl a)) = t a := by
    change FreeGroup.lift (Sum.elim t z) (FreeGroup.of (Sum.inl a)) = t a
    exact FreeGroup.lift_apply_of
  have hφinr (b : β) : φ (PresentedGroup.of (Sum.inr b)) = z b := by
    change FreeGroup.lift (Sum.elim t z) (FreeGroup.of (Sum.inr b)) = z b
    exact FreeGroup.lift_apply_of
  have hφκ : φ.comp κ = ι := by
    apply PresentedGroup.ext
    intro b
    change φ (kernelMap R S c (PresentedGroup.of b)) = ι (PresentedGroup.of b)
    rw [kernelMap_of, hφinr]
  have hψinl (a : α) : ψ (PresentedGroup.of (Sum.inl a)) = PresentedGroup.of a := by
    simp only [ψ, MonoidHom.comp_apply, hφinl, ht]
  have hψinr (b : β) : ψ (PresentedGroup.of (Sum.inr b)) = 1 := by
    simp only [ψ, MonoidHom.comp_apply, hφinr, hz]
  let q : P →* P ⧸ κ.range := QuotientGroup.mk' κ.range
  have hqκ (a : PresentedGroup (relSet S)) : q (κ a) = 1 :=
    (QuotientGroup.eq_one_iff _).mpr ⟨a, rfl⟩
  have hκword (w : FreeGroup β) :
      κ (PresentedGroup.mk (relSet S) w) =
        PresentedGroup.mk (relSet T) (FreeGroup.map Sum.inr w) := by
    change FreeGroup.lift (fun b => PresentedGroup.of (Sum.inr b)) w = _
    exact mk_inr_eq R S c w
  have hqinr (w : FreeGroup β) :
      q (PresentedGroup.mk (relSet T) (FreeGroup.map Sum.inr w)) = 1 := by
    rw [← hκword]
    exact hqκ _
  have hqinl (w : FreeGroup α) :
      FreeGroup.lift (fun a => q (PresentedGroup.of (Sum.inl a))) w =
        q (PresentedGroup.mk (relSet T) (FreeGroup.map Sum.inl w)) := by
    have h : FreeGroup.lift (fun a => q (PresentedGroup.of (Sum.inl a))) =
        (q.comp (PresentedGroup.mk (relSet T))).comp (FreeGroup.map Sum.inl) := by
      apply FreeGroup.ext_hom
      intro a
      simp [PresentedGroup.of]
      rfl
    exact DFunLike.congr_fun h w
  let sectionMap : PresentedGroup (relSet R) →* P ⧸ κ.range :=
    PresentedGroup.toGroup (f := fun a => q (PresentedGroup.of (Sum.inl a))) (by
      intro r hr
      rw [hqinl, combined_correction R S c r hr]
      exact hqinr _)
  have hsection : sectionMap.comp ψ = q := by
    apply PresentedGroup.ext
    intro x
    cases x with
    | inl a =>
      change sectionMap (ψ (PresentedGroup.of (Sum.inl a))) = _
      rw [hψinl]
      exact PresentedGroup.toGroup.of _
    | inr b =>
      change sectionMap (ψ (PresentedGroup.of (Sum.inr b))) = _
      rw [hψinr, map_one]
      have hb := hqκ (PresentedGroup.of b)
      change q (kernelMap R S c (PresentedGroup.of b)) = 1 at hb
      rw [kernelMap_of] at hb
      exact hb.symm
  have hker (p : P) (hp : ψ p = 1) : p ∈ κ.range := by
    apply (QuotientGroup.eq_one_iff _).mp
    change q p = 1
    rw [← hsection, MonoidHom.comp_apply, hp, map_one]
  have hφinj : Function.Injective φ := by
    apply φ.ker_eq_bot_iff.mp
    apply le_antisymm _ bot_le
    intro p hp
    have hp' : φ p = 1 := hp
    have hψp : ψ p = 1 := by simp only [ψ, MonoidHom.comp_apply, hp', map_one]
    obtain ⟨a, rfl⟩ := hker p hψp
    have ha : a = 1 := hι (by
      have he := DFunLike.congr_fun hφκ a
      rw [MonoidHom.comp_apply] at he
      rw [← he, hp', map_one])
    simpa only [ha, map_one] using (Subgroup.one_mem (⊥ : Subgroup P))
  have hψsurj : Function.Surjective ψ := by
    intro g
    exact PresentedGroup.generated_by (relSet R) ψ.range
      (fun a => ⟨PresentedGroup.of (Sum.inl a), hψinl a⟩) g
  have hφsurj : Function.Surjective φ := by
    intro e
    obtain ⟨p, hp⟩ := hψsurj (π e)
    have hmem : e * (φ p)⁻¹ ∈ ι.range := by
      rw [hexact]
      change π (e * (φ p)⁻¹) = 1
      rw [map_mul, map_inv, ← hp]
      exact mul_inv_cancel _
    obtain ⟨a, ha⟩ := hmem
    refine ⟨κ a * p, ?_⟩
    rw [map_mul]
    have he := DFunLike.congr_fun hφκ a
    rw [MonoidHom.comp_apply] at he
    rw [he, ha, inv_mul_cancel_right]
  exact ⟨T, ⟨MulEquiv.ofBijective φ ⟨hφinj, hφsurj⟩⟩⟩

end Kourovka.MetabelianEnumeration.CentralExtension


==> anc/lean/Kourovka/Presentations/FiniteQuotient.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.PresentationIsomorphism

/-!
# Finite Quotient

A surjective map between ordinary finite presentations is represented by
appending finitely many relators to the source presentation. The construction is
explicit and uses no Tietze theorem as an assumption.
-/

namespace Kourovka.MetabelianEnumeration.WordCertificates

theorem finite_relator_quotient_of_surjection {n m : ℕ}
    (source : List (FreeGroup (Fin n))) (target : List (FreeGroup (Fin m)))
    (phi : PresentedGroup (relSet source) →* PresentedGroup (relSet target))
    (hphi : Function.Surjective phi) :
    ∃ extra : List (FreeGroup (Fin n)),
      Nonempty (PresentedGroup (relSet (source ++ extra)) ≃*
        PresentedGroup (relSet target)) := by
  classical
  choose f hf using fun i : Fin n =>
    PresentedGroup.mk_surjective (relSet target) (phi (PresentedGroup.of i))
  choose pre hpre using fun j : Fin m => hphi (PresentedGroup.of j)
  choose g hg using fun j : Fin m =>
    PresentedGroup.mk_surjective (relSet source) (pre j)
  have hF := mk_lift_of_generator_images source target phi f hf
  have hfg : ∀ j, PresentedGroup.mk (relSet target) (FreeGroup.lift f (g j)) =
      PresentedGroup.of j := by
    intro j
    rw [hF, hg, hpre]
  have hfgword (w : FreeGroup (Fin m)) :
      PresentedGroup.mk (relSet target) (FreeGroup.lift f (FreeGroup.lift g w)) =
        PresentedGroup.mk (relSet target) w := by
    have h : ((PresentedGroup.mk (relSet target)).comp (FreeGroup.lift f)).comp
        (FreeGroup.lift g) = PresentedGroup.mk (relSet target) := by
      apply FreeGroup.ext_hom
      intro j
      simpa only [MonoidHom.comp_apply, FreeGroup.lift_apply_of] using hfg j
    exact DFunLike.congr_fun h w
  let lifted : List (FreeGroup (Fin n)) := target.map (FreeGroup.lift g)
  let inverse : List (FreeGroup (Fin n)) := (List.finRange n).map fun i =>
    FreeGroup.lift g (f i) * (FreeGroup.of i)⁻¹
  let extra := lifted ++ inverse
  have hlifted (r : FreeGroup (Fin m)) (hr : r ∈ target) :
      FreeGroup.lift g r ∈ source ++ extra := by
    apply List.mem_append_right
    apply List.mem_append_left
    exact List.mem_map.mpr ⟨r, hr, rfl⟩
  have hinverse (i : Fin n) : FreeGroup.lift g (f i) * (FreeGroup.of i)⁻¹ ∈
      source ++ extra := by
    apply List.mem_append_right
    apply List.mem_append_right
    exact List.mem_map.mpr ⟨i, by simp, rfl⟩
  refine ⟨extra, exists_iso_of_maps (source ++ extra) target f g ?_ ?_ ?_ ?_⟩
  · intro r hr
    apply PresentedGroup.mk_eq_one_iff.mp
    rcases List.mem_append.mp hr with hr | hr
    · rw [hF, PresentedGroup.one_of_mem hr, phi.map_one]
    · rcases List.mem_append.mp hr with hr | hr
      · obtain ⟨s, hs, rfl⟩ := List.mem_map.mp hr
        rw [hfgword, PresentedGroup.one_of_mem hs]
      · obtain ⟨i, _, rfl⟩ := List.mem_map.mp hr
        rw [map_mul, map_inv, map_mul, map_inv, FreeGroup.lift_apply_of, hfgword]
        exact mul_inv_cancel _
  · intro r hr
    exact Subgroup.subset_normalClosure (hlifted r hr)
  · intro i
    exact Subgroup.subset_normalClosure (hinverse i)
  · intro j
    apply PresentedGroup.mk_eq_one_iff.mp
    rw [map_mul, map_inv, hfg]
    exact mul_inv_cancel _

end Kourovka.MetabelianEnumeration.WordCertificates


==> anc/lean/Kourovka/Presentations/FreeAbelianPresentation.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Presentations.CentralExtensionPresentation
import Mathlib.GroupTheory.FreeAbelianGroup

/-!
# A finite ordinary presentation of a free abelian group

Commutator relators identify the presented group with the integer lattice.
-/

namespace Kourovka.MetabelianEnumeration.CentralExtension

variable (α : Type) [Fintype α]

/-- The finite ordinary presentation with one commutation relation for each
pair of generators. -/
noncomputable def abelianRelations : List (FreeGroup α) :=
  (Finset.univ : Finset (α × α)).toList.map
    (fun p => ⁅FreeGroup.of p.1, FreeGroup.of p.2⁆)

abbrev AbelianPresentation := PresentedGroup (relSet (abelianRelations α))

theorem abelianPresentation_generators_commute (a b : α) :
    Commute (PresentedGroup.of (rels := relSet (abelianRelations α)) a)
      (PresentedGroup.of b) := by
  apply commutatorElement_eq_one_iff_commute.mp
  change ⁅PresentedGroup.mk _ (FreeGroup.of a), PresentedGroup.mk _ (FreeGroup.of b)⁆ = 1
  rw [← map_commutatorElement]
  apply PresentedGroup.one_of_mem
  change ⁅FreeGroup.of a, FreeGroup.of b⁆ ∈ abelianRelations α
  exact List.mem_map.mpr ⟨(a, b), by simp, rfl⟩

theorem abelianPresentation_center : Subgroup.center (AbelianPresentation α) = ⊤ := by
  apply top_unique
  intro x _
  apply PresentedGroup.generated_by
  intro a
  apply Subgroup.mem_center_iff.mpr
  intro y
  have hy : y ∈ Subgroup.centralizer
      {PresentedGroup.of (rels := relSet (abelianRelations α)) a} := by
    apply PresentedGroup.generated_by
    intro b
    simp only [Subgroup.mem_centralizer_iff, Set.mem_singleton_iff, forall_eq]
    exact (abelianPresentation_generators_commute α a b).eq
  exact (show PresentedGroup.of a * y = y * PresentedGroup.of a from
    by simpa only [Subgroup.mem_centralizer_iff, Set.mem_singleton_iff, forall_eq] using hy).symm

noncomputable instance : CommGroup (AbelianPresentation α) :=
  Group.commGroupOfCenterEqTop (abelianPresentation_center α)

theorem abelian_relations_normalClosure :
    Subgroup.normalClosure (relSet (abelianRelations α)) = commutator (FreeGroup α) := by
  apply le_antisymm
  · apply Subgroup.normalClosure_le_normal
    intro r hr
    obtain ⟨⟨a, b⟩, _, rfl⟩ := List.mem_map.mp hr
    exact Subgroup.subset_closure ⟨FreeGroup.of a, Subgroup.mem_top _,
      FreeGroup.of b, Subgroup.mem_top _, rfl⟩
  · have h := Abelianization.commutator_subset_ker
      (PresentedGroup.mk (relSet (abelianRelations α)))
    intro w hw
    exact PresentedGroup.mk_eq_one_iff.mp (h hw)

/-- The isomorphism is established by equality of the actual normal relation
subgroup and the commutator subgroup of the free group. -/
noncomputable def freeAbelianPresentationEquiv :
    AbelianPresentation α ≃* Multiplicative (FreeAbelianGroup α) := by
  change (FreeGroup α ⧸ Subgroup.normalClosure (relSet (abelianRelations α))) ≃*
    Multiplicative (FreeAbelianGroup α)
  refine (QuotientGroup.quotientMulEquivOfEq (abelian_relations_normalClosure α)).trans ?_
  exact {
    toFun := fun x => Multiplicative.ofAdd (Additive.ofMul x)
    invFun := fun x => Additive.toMul (Multiplicative.toAdd x)
    left_inv := fun _ => rfl
    right_inv := fun _ => rfl
    map_mul' := fun _ _ => rfl }

end Kourovka.MetabelianEnumeration.CentralExtension


==> anc/lean/Kourovka/Presentations/KernelGenerators.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Modules.CommutatorModule

/-!
# Normal generators for kernels between finite presentations

The kernel of a surjection admits finitely many normal generators, which later
supply generators for the conjugation module.
-/

namespace Kourovka.MetabelianEnumeration.CommutatorModule

variable {E G : Type} [Group E] [Group G]

theorem finite_normal_generators_of_kernel_equiv
    (f : E →* G) (hf : Function.Surjective f)
    (N : Subgroup E) [N.Normal] (M : Subgroup G) [M.Normal]
    (e : N ≃* M) (he : ∀ x : N, f x.val = (e x).val)
    (hM : ∃ s : Finset G, Subgroup.normalClosure (s : Set G) = M) :
    ∃ s : Finset N, Subgroup.normalClosure (Subtype.val '' (s : Set N)) = N := by
  classical
  obtain ⟨s, hs⟩ := hM
  have hsm (g : s) : g.val ∈ M := by
    rw [← hs]
    exact Subgroup.subset_normalClosure g.property
  let gen : s → N := fun g => e.symm ⟨g.val, hsm g⟩
  let t : Finset N := Finset.univ.image gen
  have hgen (g : s) : f (gen g).val = g.val := by
    rw [he]
    exact congrArg Subtype.val (e.apply_symm_apply ⟨g.val, hsm g⟩)
  have himage : f '' (Subtype.val '' (t : Set N)) = (s : Set G) := by
    ext x
    constructor
    · rintro ⟨_, ⟨y, hy, rfl⟩, rfl⟩
      obtain ⟨g, _, rfl⟩ := Finset.mem_image.mp hy
      rw [hgen]
      exact g.property
    · intro hx
      refine ⟨(gen ⟨x, hx⟩).val, ⟨gen ⟨x, hx⟩, ?_, rfl⟩, hgen ⟨x, hx⟩⟩
      exact Finset.mem_image.mpr ⟨⟨x, hx⟩, Finset.mem_univ _, rfl⟩
  let C := Subgroup.normalClosure (Subtype.val '' (t : Set N))
  have hCN : C ≤ N := Subgroup.normalClosure_le_normal (by
    rintro _ ⟨x, _, rfl⟩
    exact x.property)
  have hmap : C.map f = M := by
    change (Subgroup.normalClosure _).map f = M
    rw [Subgroup.map_normalClosure _ f hf, himage, hs]
  refine ⟨t, le_antisymm hCN ?_⟩
  intro x hx
  have hfx : f x ∈ C.map f := by
    rw [hmap, he ⟨x, hx⟩]
    exact (e ⟨x, hx⟩).property
  obtain ⟨y, hy, hyx⟩ := hfx
  have heq : (⟨y, hCN hy⟩ : N) = ⟨x, hx⟩ := e.injective (by
    apply Subtype.ext
    rw [← he, ← he]
    exact hyx)
  have hyx' : y = x := congrArg Subtype.val heq
  simpa only [← hyx'] using hy

theorem abelian_kernel_commutative (hG : Metabelian G) :
    IsMulCommutative (Abelianization.of (G := G)).ker := by
  letI := commutator_commutative hG
  refine ⟨⟨fun x y => Subtype.ext ?_⟩⟩
  have hx : x.val ∈ commutator G := by
    rw [← Abelianization.ker_of]
    exact x.property
  have hy : y.val ∈ commutator G := by
    rw [← Abelianization.ker_of]
    exact y.property
  exact congrArg (fun z : commutator G => z.val)
    (mul_comm (⟨x.val, hx⟩ : commutator G) (⟨y.val, hy⟩ : commutator G))

theorem pullback_second_kernel_commutative {Q H : Type} [Group Q] [Group H]
    (p : G →* Q) (q : H →* Q) [IsMulCommutative p.ker] :
    IsMulCommutative (CofinalCover.second p q).ker := by
  let e := CofinalCover.secondKernelEquiv p q
  refine ⟨⟨fun x y => e.injective ?_⟩⟩
  rw [map_mul, map_mul]
  exact mul_comm _ _

theorem abelian_pullback_kernel_finite_generators {α : Type} [Fintype α]
    (R : List (FreeGroup α)) :
    ∃ s : Finset (CofinalCover.second Abelianization.of
      (CofinalCover.abelianQuotientMap R)).ker,
      Subgroup.normalClosure (Subtype.val '' (s : Set (CofinalCover.second Abelianization.of
        (CofinalCover.abelianQuotientMap R)).ker)) =
        (CofinalCover.second Abelianization.of (CofinalCover.abelianQuotientMap R)).ker := by
  apply finite_normal_generators_of_kernel_equiv
    (CofinalCover.first Abelianization.of (CofinalCover.abelianQuotientMap R))
    (CofinalCover.first_surjective _ _ (CofinalCover.abelianQuotientMap_surjective R)) _
    (Abelianization.of (G := PresentedGroup (CentralExtension.relSet R))).ker
    (CofinalCover.secondKernelEquiv _ _)
  · intro x
    rfl
  · rw [Abelianization.ker_of]
    exact commutator_finite_normal_generators R

end Kourovka.MetabelianEnumeration.CommutatorModule


==> anc/lean/Kourovka/Presentations/Presentations.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Computability.Enumeration
import Mathlib.GroupTheory.PresentedGroup
import Mathlib.GroupTheory.Commutator.Basic

/-!
# Ordinary finite presentations and the metabelian identity

`PresentationCode` stores a finite alphabet and a list of words. `GroupOf` is the
quotient of the free group by the normal closure of those relators.
`DefinesMetabelian` includes the alphabet check; decoding alone does not establish it.
-/

namespace Kourovka.MetabelianEnumeration

/-- An ordinary finite presentation: a generator count and a finite list of finite words. -/
abbrev PresentationCode := ℕ × List (List (ℕ × Bool))

/-- Every generator index occurring in a relator lies in the declared alphabet. -/
def WellFormed (p : PresentationCode) : Prop :=
  ∀ w ∈ p.2, ∀ letter ∈ w, letter.1 < p.1

/-- Interpret a signed word in the free group on `n` generators.
Out-of-range letters evaluate to the identity; `WellFormed` excludes them from valid inputs. -/
def interpretWord (n : ℕ) (w : List (ℕ × Bool)) : FreeGroup (Fin n) :=
  (w.map fun letter => if h : letter.1 < n then
    if letter.2 then FreeGroup.of ⟨letter.1, h⟩ else (FreeGroup.of ⟨letter.1, h⟩)⁻¹
    else 1).prod

/-- The finite set of relators, interpreted as elements of the free group. -/
def relations (p : PresentationCode) : Set (FreeGroup (Fin p.1)) :=
  {r | r ∈ p.2.map (interpretWord p.1)}

/-- The ordinary presented group: the free group modulo the relator normal closure. -/
def GroupOf (p : PresentationCode) := PresentedGroup (relations p)

instance (p : PresentationCode) : Group (GroupOf p) :=
  inferInstanceAs (Group (PresentedGroup (relations p)))

theorem relations_finite (p : PresentationCode) : (relations p).Finite :=
  List.finite_toSet _

/-- The metabelian identity, quantified over all group elements. -/
def Metabelian (G : Type*) [Group G] : Prop :=
  ∀ a b c d : G, Commute ⁅a, b⁆ ⁅c, d⁆

/-- A surjective homomorphic image of a metabelian group is metabelian. -/
theorem metabelian_surjective {G H : Type*} [Group G] [Group H]
    (f : G →* H) (hf : Function.Surjective f) (hG : Metabelian G) : Metabelian H := by
  intro a b c d
  obtain ⟨a, rfl⟩ := hf a
  obtain ⟨b, rfl⟩ := hf b
  obtain ⟨c, rfl⟩ := hf c
  obtain ⟨d, rfl⟩ := hf d
  simpa only [map_commutatorElement] using (hG a b c d).map f

/-- Total decoding of a natural number. An unsuccessful decode gives the empty presentation. -/
def decodePresentation (n : ℕ) : PresentationCode :=
  (Encodable.decode (α := PresentationCode) n).getD (0, [])

theorem decode_encode_presentation (p : PresentationCode) :
    decodePresentation (Encodable.encode p) = p := by simp [decodePresentation]

/-- The decoded input is well formed and its ordinary presented group is metabelian. -/
def DefinesMetabelian (n : ℕ) : Prop :=
  WellFormed (decodePresentation n) ∧ Metabelian (GroupOf (decodePresentation n))

/-- The recursive-enumerability statement for ordinary finite presentations. -/
def MainClaim : Prop := REPred DefinesMetabelian

theorem completion_of_certificates
    (check : ℕ → ℕ → Bool) (hc : Computable₂ check)
    (correct : ∀ p, DefinesMetabelian p ↔ ∃ c, check p c = true) : MainClaim :=
  recursively_enumerable_of_certificates check hc DefinesMetabelian correct

end Kourovka.MetabelianEnumeration


==> anc/lean/Kourovka/Presentations/PullbackPresentation.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Cofinality.CofinalCover
import Kourovka.Presentations.FreeAbelianPresentation
import Mathlib.LinearAlgebra.FreeModule.PID
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic
import Mathlib.LinearAlgebra.Finsupp.VectorSpace
import Mathlib.RingTheory.Finiteness.Finsupp

/-!
# Finite presentations of the abelian pullback

The pullback replaces the abelian quotient by a free abelian group. Its central
structure allows the finite-presentation theorem to be applied.
-/

namespace Kourovka.MetabelianEnumeration.CofinalCover

variable {α : Type} [Fintype α]

/-- The kernel of a homomorphism from a finite-rank free abelian group is
itself free abelian of finite rank.  A PID basis supplies the isomorphism. -/
theorem kernel_free_abelian {Q : Type} [CommGroup Q]
    (q : Multiplicative (FreeAbelianGroup α) →* Q) :
    ∃ (β : Type) (finiteβ : Fintype β), letI := finiteβ
      Nonempty (Multiplicative (FreeAbelianGroup β) ≃* q.ker) := by
  let K : Submodule ℤ (FreeAbelianGroup α) := LinearMap.ker (q.toAdditiveRight.toIntLinearMap)
  let β := Module.Free.ChooseBasisIndex ℤ K
  let b := Module.Free.chooseBasis ℤ K
  let eadd : K ≃+ FreeAbelianGroup β :=
    b.repr.toAddEquiv.trans (FreeAbelianGroup.equivFinsupp β).symm
  let etag : Multiplicative K ≃* q.ker := {
    toFun := fun x => ⟨Multiplicative.ofAdd x.toAdd.val, x.toAdd.property⟩
    invFun := fun x => Multiplicative.ofAdd ⟨x.val.toAdd, x.property⟩
    left_inv := fun _ => rfl
    right_inv := fun _ => rfl
    map_mul' := fun _ _ => rfl }
  exact ⟨β, inferInstance, ⟨eadd.symm.toMultiplicative.trans etag⟩⟩

/-- The central pullback of an ordinary finitely presented group along a
surjective finite-rank free abelian map has an actual finite presentation. -/
theorem pullback_finitely_presented
    (R : List (FreeGroup α)) {γ Q : Type} [Fintype γ] [CommGroup Q]
    (p : PresentedGroup (CentralExtension.relSet R) →* Q)
    (q : Multiplicative (FreeAbelianGroup γ) →* Q) (hq : Function.Surjective q) :
    ∃ (δ : Type) (finiteδ : Fintype δ), letI := finiteδ
      ∃ T : List (FreeGroup δ),
        Nonempty (PresentedGroup (CentralExtension.relSet T) ≃* pullback p q) := by
  letI : IsMulCommutative (Multiplicative (FreeAbelianGroup γ)) := ⟨⟨mul_comm⟩⟩
  obtain ⟨β, hβ, ⟨eβ⟩⟩ := kernel_free_abelian q
  letI := hβ
  let e := ((CentralExtension.freeAbelianPresentationEquiv β).trans eβ).trans
    (firstKernelEquiv p q).symm
  let ι := (first p q).ker.subtype.comp e.toMonoidHom
  have hι : Function.Injective ι :=
    Subtype.val_injective.comp e.injective
  have hexact : ι.range = (first p q).ker := by
    ext x
    constructor
    · rintro ⟨y, rfl⟩
      exact (e y).property
    · intro hx
      refine ⟨e.symm ⟨x, hx⟩, ?_⟩
      exact congrArg Subtype.val (e.apply_symm_apply ⟨x, hx⟩)
  have hcentral : ι.range ≤ Subgroup.center (pullback p q) := by
    rw [hexact]
    exact first_kernel_central p q
  obtain ⟨T, hT⟩ := CentralExtension.finite_presentation_of_central_extension
    R (CentralExtension.abelianRelations β) (first p q) ι
      (first_surjective p q hq) hι hexact hcentral
  exact ⟨α ⊕ β, inferInstance, T, hT⟩

/-- In particular the pullback used in the manuscript is finitely presented;
this statement does not assume metabelianity to obtain finite presentation. -/
theorem abelian_pullback_finitely_presented (R : List (FreeGroup α)) :
    ∃ (δ : Type) (finiteδ : Fintype δ), letI := finiteδ
      ∃ T : List (FreeGroup δ),
        Nonempty (PresentedGroup (CentralExtension.relSet T) ≃*
          pullback Abelianization.of (abelianQuotientMap R)) :=
  pullback_finitely_presented R Abelianization.of (abelianQuotientMap R)
    (abelianQuotientMap_surjective R)

/-- Reindexing a finite alphabet yields the ordinary generator-count format. -/
theorem finite_presentation_on_fin (T : List (FreeGroup α)) {E : Type} [Group E]
    (hT : Nonempty (PresentedGroup (CentralExtension.relSet T) ≃* E)) :
    ∃ (n : ℕ) (S : List (FreeGroup (Fin n))),
      Nonempty (PresentedGroup (CentralExtension.relSet S) ≃* E) := by
  classical
  let e := Fintype.equivFin α
  let S := T.map (FreeGroup.freeGroupCongr e)
  have he : FreeGroup.freeGroupCongr e '' CentralExtension.relSet T =
      CentralExtension.relSet S := by
    ext w
    constructor
    · rintro ⟨r, hr, rfl⟩
      exact List.mem_map.mpr ⟨r, hr, rfl⟩
    · intro hw
      obtain ⟨r, hr, rfl⟩ := List.mem_map.mp hw
      exact ⟨r, hr, rfl⟩
  have h : Nonempty (PresentedGroup (CentralExtension.relSet T) ≃*
      PresentedGroup (CentralExtension.relSet S)) := by
    rw [← he]
    exact ⟨PresentedGroup.equivPresentedGroup _ e⟩
  exact ⟨Fintype.card α, S, ⟨h.some.symm.trans hT.some⟩⟩

theorem abelian_pullback_finitely_presented_on_fin (R : List (FreeGroup α)) :
    ∃ (n : ℕ) (S : List (FreeGroup (Fin n))),
      Nonempty (PresentedGroup (CentralExtension.relSet S) ≃*
        pullback Abelianization.of (abelianQuotientMap R)) := by
  obtain ⟨δ, hδ, T, hT⟩ := abelian_pullback_finitely_presented R
  letI := hδ
  exact finite_presentation_on_fin T hT

end Kourovka.MetabelianEnumeration.CofinalCover


==> anc/lean/Kourovka/Presentations/QuotientCodes.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.IsomorphismSemantics
import Kourovka.Presentations.FiniteQuotient

/-!
# Quotient Codes

Appending finite natural-word relators realizes every quotient between
ordinary finite presentations. The zero-generator case is handled directly.
-/

namespace Kourovka.MetabelianEnumeration.QuotientCodes

open NaturalWordSubstitution WordCertificates

def appendRelators (p : PresentationCode) (extra : List (List (ℕ × Bool))) :
    PresentationCode := (p.1, p.2 ++ extra)

theorem appendRelators_primrec : Primrec₂ appendRelators :=
  (Primrec.fst.comp Primrec.fst).pair
    (Primrec.list_append.comp (Primrec.snd.comp Primrec.fst) Primrec.snd)

theorem relations_subset_append (p : PresentationCode) (extra : List (List (ℕ × Bool))) :
    relations p ⊆ relations (appendRelators p extra) := by
  intro r hr
  change r ∈ (p.2 ++ extra).map (interpretWord p.1)
  rw [List.map_append]
  exact List.mem_append_left _ hr

def quotientHom (p : PresentationCode) (extra : List (List (ℕ × Bool))) :
    GroupOf p →* GroupOf (appendRelators p extra) :=
  QuotientGroup.map (Subgroup.normalClosure (relations p))
    (Subgroup.normalClosure (relations (appendRelators p extra))) (MonoidHom.id _) (by
      simpa only [Subgroup.comap_id] using
        Subgroup.normalClosure_mono (relations_subset_append p extra))

theorem quotientHom_surjective (p : PresentationCode) (extra : List (List (ℕ × Bool))) :
    Function.Surjective (quotientHom p extra) := by
  intro x
  obtain ⟨w, rfl⟩ := PresentedGroup.mk_surjective (relations (appendRelators p extra)) x
  exact ⟨PresentedGroup.mk (relations p) w, rfl⟩

theorem metabelian_append (p : PresentationCode) (extra : List (List (ℕ × Bool)))
    (h : Metabelian (GroupOf p)) : Metabelian (GroupOf (appendRelators p extra)) :=
  metabelian_surjective (quotientHom p extra) (quotientHom_surjective p extra) h

/-- Every actual finite-presentation quotient has finitely many additional
natural-word relators on the unchanged source alphabet. -/
theorem finite_quotient_codes (p q : PresentationCode) (hp : WellFormed p)
    (_hq : WellFormed q) (f : GroupOf p →* GroupOf q) (hf : Function.Surjective f) :
    ∃ extra : List (List (ℕ × Bool)), WellFormed (appendRelators p extra) ∧
      Nonempty (GroupOf (appendRelators p extra) ≃* GroupOf q) := by
  classical
  obtain ⟨rels, ⟨e⟩⟩ := finite_relator_quotient_of_surjection
    (p.2.map (interpretWord p.1)) (q.2.map (interpretWord q.1)) f hf
  let extra := (encodeRelators rels).2
  have he : WellFormed (p.1, extra) := encodeRelators_wellFormed rels
  have hm : extra.map (interpretWord p.1) = rels := by
    simp [extra, encodeRelators, List.map_map, Function.comp_def,
      interpret_encodeWord, FreeGroup.mk_toWord]
  have hr : relations (appendRelators p extra) =
      relSet (p.2.map (interpretWord p.1) ++ rels) := by
    simp only [relations, appendRelators, List.map_append, hm, relSet]
  have ei : GroupOf (appendRelators p extra) ≃*
      PresentedGroup (relSet (p.2.map (interpretWord p.1) ++ rels)) := by
    change PresentedGroup (relations (appendRelators p extra)) ≃* _
    rw [hr]
  refine ⟨extra, ?_, ⟨ei.trans e⟩⟩
  intro w hw
  rcases List.mem_append.mp hw with hw | hw
  · exact hp w hw
  · exact he w hw

theorem zero_generators_metabelian (p : PresentationCode) (h : p.1 = 0) :
    Metabelian (GroupOf p) := by
  rcases p with ⟨n, rels⟩
  dsimp only at h
  subst n
  have hone (x : GroupOf (0, rels)) : x = 1 := by
    exact Subgroup.mem_bot.mp (PresentedGroup.generated_by (relations (0, rels)) ⊥
      (fun i => Fin.elim0 i) x)
  letI : Subsingleton (GroupOf (0, rels)) := ⟨fun x y => (hone x).trans (hone y).symm⟩
  intro a b c d
  change _ * _ = _ * _
  exact Subsingleton.elim _ _

end Kourovka.MetabelianEnumeration.QuotientCodes


==> anc/lean/Kourovka/Presentations/RelatorCodes.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Certificates.PresentationIsomorphism

/-!
# Relator Codes

Passage between finite relator lists and the ordinary presentation codes
used in the exact recursive-enumerability target.
-/

namespace Kourovka.MetabelianEnumeration.WordCertificates

def encodeWord {n : ℕ} (w : Word n) : List (ℕ × Bool) :=
  w.map fun letter => (letter.1.val, letter.2)

theorem interpret_encodeWord {n : ℕ} (w : Word n) :
    interpretWord n (encodeWord w) = FreeGroup.mk w := by
  rw [← FreeGroup.lift_of_apply (FreeGroup.mk w), FreeGroup.lift_mk]
  simp only [interpretWord, encodeWord, List.map_map]
  apply congrArg List.prod
  apply List.map_congr_left
  rintro ⟨i, b⟩ _
  cases b <;> simp [i.isLt]

def encodeRelators {n : ℕ} (rels : List (FreeGroup (Fin n))) : PresentationCode :=
  (n, rels.map fun r => encodeWord r.toWord)

theorem encodeRelators_wellFormed {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    WellFormed (encodeRelators rels) := by
  intro w hw
  obtain ⟨r, _, rfl⟩ := List.mem_map.mp hw
  intro letter hletter
  obtain ⟨⟨i, b⟩, _, rfl⟩ := List.mem_map.mp hletter
  exact i.isLt

theorem relations_encodeRelators {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    relations (encodeRelators rels) = relSet rels := by
  ext r
  simp [relations, encodeRelators, List.map_map, relSet, Function.comp_def,
    interpret_encodeWord, FreeGroup.mk_toWord]

def codeGroupEquiv {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    Kourovka.MetabelianEnumeration.GroupOf (encodeRelators rels) ≃*
      PresentedGroup (relSet rels) := by
  change PresentedGroup (relations (encodeRelators rels)) ≃* PresentedGroup (relSet rels)
  rw [relations_encodeRelators]

theorem code_metabelian_iff {n : ℕ} (rels : List (FreeGroup (Fin n))) :
    Metabelian (Kourovka.MetabelianEnumeration.GroupOf (encodeRelators rels)) ↔
      Metabelian (PresentedGroup (relSet rels)) := by
  constructor
  · exact metabelian_surjective (codeGroupEquiv rels).toMonoidHom (codeGroupEquiv rels).surjective
  · exact metabelian_surjective (codeGroupEquiv rels).symm.toMonoidHom
      (codeGroupEquiv rels).symm.surjective

end Kourovka.MetabelianEnumeration.WordCertificates


==> anc/lean/Kourovka/Schreier/KernelPresentation.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Schreier.PathLifting

/-!
# Presenting a subgroup of an ordinary presented group

For a transversal of `L ≤ F(X)` containing the normal closure of `R`, the
Schreier edges present `L / ⟨⟨R⟩⟩`. There are two relator families: lifts of
original relators from every representative, and lifts of the section paths.

The proof constructs inverse homomorphisms. Evaluation telescopes in the free
group; lifting descends to the relator quotient because it kills every
conjugate of an original relator. No prefix-closed transversal is required.
-/

noncomputable section

namespace Kourovka.Schreier.Transversal

variable {X : Type*} {L : Subgroup (FreeGroup X)} (S : Transversal L)

/-- Lifted defining relators together with the section-path relations. -/
def relators (R : Set (FreeGroup X)) : Set (FreeGroup S.Edge) :=
  {w | ∃ t : S.vertices, ∃ r ∈ R, S.rewrite t.val r = w} ∪
    Set.range (fun t : S.vertices => S.rewrite 1 t.val)

/-- The ordinary presentation on the Schreier edges. -/
abbrev Presentation (R : Set (FreeGroup X)) := PresentedGroup (S.relators R)

/-- A formal edge, viewed as a generator of the Schreier presentation. -/
abbrev label (R : Set (FreeGroup X)) : S.Edge → S.Presentation R := PresentedGroup.of

/-- The original relator subgroup inside `L`. -/
def relatorSubgroup (R : Set (FreeGroup X)) : Subgroup L :=
  (Subgroup.normalClosure R).comap L.subtype

instance relatorSubgroup_normal (R : Set (FreeGroup X)) :
    (relatorSubgroup (L := L) R).Normal :=
  inferInstanceAs (((Subgroup.normalClosure R).comap L.subtype).Normal)

theorem lift_label (R : Set (FreeGroup X)) (p w : FreeGroup X) :
    S.lift (S.label R) p w = PresentedGroup.mk (S.relators R) (S.rewrite p w) :=
  (S.lift_map (PresentedGroup.mk (S.relators R)) FreeGroup.of p w).symm

theorem lift_section (R : Set (FreeGroup X)) (t : S.vertices) :
    S.lift (S.label R) 1 t.val = 1 := by
  rw [lift_label]
  exact PresentedGroup.one_of_mem (Or.inr ⟨t, rfl⟩)

theorem lift_relator (R : Set (FreeGroup X)) {r : FreeGroup X} (hr : r ∈ R)
    (p : FreeGroup X) : S.lift (S.label R) p r = 1 := by
  calc
    _ = S.lift (S.label R) (S.rep p) r :=
      S.lift_start_eq _ (S.rep_rep p).symm r
    _ = _ := S.lift_label R (S.rep p) r
    _ = 1 := PresentedGroup.one_of_mem (Or.inl ⟨⟨S.rep p, ⟨p, rfl⟩⟩, r, hr, rfl⟩)

/-- Original relators and their conjugates leave every coset unchanged. -/
theorem rep_mul_of_normalClosure (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) {w : FreeGroup X}
    (hw : w ∈ Subgroup.normalClosure R) (p : FreeGroup X) :
    S.rep (p * w) = S.rep p := by
  apply S.constantOnCosets
  exact hR (Subgroup.Normal.conj_mem inferInstance w hw p)

/-- All words in the original relator normal closure lift to the identity. -/
theorem lift_normalClosure (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) {w : FreeGroup X}
    (hw : w ∈ Subgroup.normalClosure R) : ∀ p, S.lift (S.label R) p w = 1 := by
  induction hw using Subgroup.closure_induction with
  | mem w hw =>
    obtain ⟨r, hr, hconj⟩ := Group.mem_conjugatesOfSet_iff.mp hw
    obtain ⟨g, rfl⟩ := isConj_iff.mp hconj
    intro p
    rw [lift_mul, lift_mul, lift_relator S R hr, mul_one]
    have hstart : S.rep (p * (g * r)) = S.rep (p * g) := by
      rw [← mul_assoc]
      exact S.rep_mul_of_normalClosure R hR (Subgroup.subset_normalClosure hr) (p * g)
    rw [S.lift_start_eq (S.label R) hstart g⁻¹, lift_inv, mul_inv_cancel]
  | one => intro p; rfl
  | mul u v _ _ hu hv =>
    intro p
    rw [lift_mul, hu, hv, one_mul]
  | inv u _ hu =>
    intro p
    have h := S.lift_mul (S.label R) p u⁻¹ u
    rw [inv_mul_cancel, lift_one, hu, mul_one] at h
    exact h.symm

/-- Evaluated Schreier relators lie in the original relator subgroup. -/
theorem evaluate_relator (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) {w : FreeGroup S.Edge} (hw : w ∈ S.relators R) :
    (S.evaluate w).val ∈ Subgroup.normalClosure R := by
  rcases hw with ⟨t, r, hr, rfl⟩ | ⟨t, rfl⟩
  · rw [evaluate_rewrite, S.rep_vertex,
      S.rep_mul_of_normalClosure R hR (Subgroup.subset_normalClosure hr), S.rep_vertex]
    exact Subgroup.Normal.conj_mem inferInstance r (Subgroup.subset_normalClosure hr) t.val
  · rw [evaluate_rewrite, S.rep_one, one_mul, S.rep_vertex, mul_inv_cancel]
    exact Subgroup.one_mem _

/-- Evaluate edges, then pass to the quotient by the original relators. -/
def quotientMap (R : Set (FreeGroup X)) :
    FreeGroup S.Edge →* L ⧸ relatorSubgroup (L := L) R :=
  (QuotientGroup.mk' (relatorSubgroup (L := L) R)).comp S.evaluate

theorem quotientMap_relator (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) {w : FreeGroup S.Edge} (hw : w ∈ S.relators R) :
    S.quotientMap R w = 1 := by
  change QuotientGroup.mk (S.evaluate w) = 1
  exact (QuotientGroup.eq_one_iff _).mpr (S.evaluate_relator R hR hw)

/-- The homomorphism from the edge presentation to the subgroup quotient. -/
def forward (R : Set (FreeGroup X)) (hR : Subgroup.normalClosure R ≤ L) :
    S.Presentation R →* L ⧸ relatorSubgroup (L := L) R :=
  QuotientGroup.lift (Subgroup.normalClosure (S.relators R)) (S.quotientMap R)
    (fun _w hw => Subgroup.normalClosure_le_normal
      (N := (S.quotientMap R).ker) (fun _r hr => S.quotientMap_relator R hR hr) hw)

/-- The homomorphism back, obtained by lifting subgroup words from the identity coset. -/
def backward (R : Set (FreeGroup X)) (hR : Subgroup.normalClosure R ≤ L) :
    L ⧸ relatorSubgroup (L := L) R →* S.Presentation R :=
  QuotientGroup.lift (relatorSubgroup (L := L) R) (S.subgroupLift (S.label R))
    (fun _w hw => S.lift_normalClosure R hR hw 1)

@[simp] theorem forward_mk (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) (w : FreeGroup S.Edge) :
    S.forward R hR (PresentedGroup.mk (S.relators R) w) =
      QuotientGroup.mk' (relatorSubgroup (L := L) R) (S.evaluate w) := rfl

@[simp] theorem backward_mk (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) (u : L) :
    S.backward R hR (QuotientGroup.mk' (relatorSubgroup (L := L) R) u) =
      S.lift (S.label R) 1 u.val := rfl

/-- Lifting the correction word of one edge recovers that edge in the presentation. -/
theorem lift_edgeValue_label (R : Set (FreeGroup X)) (z : S.Edge) :
    S.lift (S.label R) 1 (S.edgeValue z) = S.label R z := by
  let endpoint := S.rep (z.1.val * FreeGroup.of z.2)
  have hreturn : S.lift (S.label R) (z.1.val * FreeGroup.of z.2) endpoint⁻¹ = 1 := by
    calc
      _ = S.lift (S.label R) endpoint endpoint⁻¹ :=
        S.lift_start_eq _ (S.rep_rep _).symm _
      _ = (S.lift (S.label R) 1 endpoint)⁻¹ := by
        simpa only [one_mul] using S.lift_inv (S.label R) 1 endpoint
      _ = 1 := by rw [S.lift_section R ⟨endpoint, ⟨_, rfl⟩⟩, inv_one]
  change S.lift (S.label R) 1 ((z.1.val * FreeGroup.of z.2) * endpoint⁻¹) = _
  rw [lift_mul, lift_mul, S.lift_section R z.1, one_mul, one_mul, lift_of,
    S.edge_vertex, one_mul, hreturn, mul_one]

theorem backward_forward (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) (u : S.Presentation R) :
    S.backward R hR (S.forward R hR u) = u := by
  have h : (S.backward R hR).comp (S.forward R hR) = MonoidHom.id _ := by
    apply PresentedGroup.ext
    intro z
    change S.backward R hR (S.forward R hR
      (PresentedGroup.mk (S.relators R) (FreeGroup.of z))) = S.label R z
    rw [forward_mk, backward_mk, evaluate_of]
    exact S.lift_edgeValue_label R z
  exact DFunLike.congr_fun h u

theorem forward_backward (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) (u : L ⧸ relatorSubgroup (L := L) R) :
    S.forward R hR (S.backward R hR u) = u := by
  obtain ⟨v, rfl⟩ := QuotientGroup.mk'_surjective (relatorSubgroup (L := L) R) u
  rw [backward_mk, lift_label, forward_mk]
  congr 1
  apply Subtype.ext
  rw [evaluate_rewrite, S.rep_one, one_mul, S.rep_eq_one v.property]
  simp

/-- The Schreier presentation theorem for an arbitrary normalized transversal. -/
def presentationEquiv (R : Set (FreeGroup X)) (hR : Subgroup.normalClosure R ≤ L) :
    S.Presentation R ≃* L ⧸ relatorSubgroup (L := L) R where
  toFun := S.forward R hR
  invFun := S.backward R hR
  left_inv := S.backward_forward R hR
  right_inv := S.forward_backward R hR
  map_mul' := (S.forward R hR).map_mul

@[simp] theorem presentationEquiv_of (R : Set (FreeGroup X))
    (hR : Subgroup.normalClosure R ≤ L) (z : S.Edge) :
    S.presentationEquiv R hR (PresentedGroup.of z) =
      QuotientGroup.mk' (relatorSubgroup (L := L) R) ⟨S.edgeValue z, S.edgeValue_mem z⟩ := by
  change S.forward R hR (PresentedGroup.mk (S.relators R) (FreeGroup.of z)) = _
  rw [forward_mk]
  congr 1
  exact Subtype.ext (S.evaluate_of z)

end Kourovka.Schreier.Transversal


==> anc/lean/Kourovka/Schreier/PathLifting.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Schreier.Transversal

/-!
# Lifting words through the coset graph

Edge labels may take values in any group. Reading a negative letter traverses
its positive edge backwards. Adjacent inverse letters cancel, so path lifting
descends from lists to the free group. Concatenation gives the cocycle identity.
-/

namespace Kourovka.Schreier.Transversal

variable {X : Type*} {L : Subgroup (FreeGroup X)} (S : Transversal L)
variable {H : Type*} [Group H]

/-- Read a signed word from a specified initial coset and multiply its edge labels. -/
def walk (f : S.Edge → H) : FreeGroup X → List (X × Bool) → H
  | _, [] => 1
  | p, (x, true) :: xs => f (S.edge p x) * walk f (p * FreeGroup.of x) xs
  | p, (x, false) :: xs =>
      (f (S.edge (p * (FreeGroup.of x)⁻¹) x))⁻¹ * walk f (p * (FreeGroup.of x)⁻¹) xs

theorem mk_cons_true (x : X) (xs : List (X × Bool)) :
    FreeGroup.mk ((x, true) :: xs) = FreeGroup.of x * FreeGroup.mk xs := rfl

theorem mk_cons_false (x : X) (xs : List (X × Bool)) :
    FreeGroup.mk ((x, false) :: xs) = (FreeGroup.of x)⁻¹ * FreeGroup.mk xs := rfl

/-- Lifting a concatenation follows the first path before starting the second. -/
theorem walk_append (f : S.Edge → H) (p : FreeGroup X) (xs ys : List (X × Bool)) :
    S.walk f p (xs ++ ys) = S.walk f p xs * S.walk f (p * FreeGroup.mk xs) ys := by
  induction xs generalizing p with
  | nil => simp [walk, ← FreeGroup.one_eq_mk]
  | cons z xs ih => cases z with
    | mk x b => cases b <;> simp [walk, ih, mk_cons_true, mk_cons_false, mul_assoc]

/-- A free-reduction step does not change the lifted label. -/
theorem walk_cancel (f : S.Edge → H) (p : FreeGroup X) {xs ys : List (X × Bool)}
    (h : FreeGroup.Red.Step xs ys) : S.walk f p xs = S.walk f p ys := by
  cases h with
  | @not before after x b =>
    rw [walk_append, walk_append]
    cases b <;> simp [walk, mul_assoc]

/-- The group-valued lift of a free-group element from an arbitrary initial coset. -/
def lift (f : S.Edge → H) (p : FreeGroup X) : FreeGroup X → H :=
  Quot.lift (S.walk f p) (fun _ _ h => S.walk_cancel f p h)

@[simp] theorem lift_mk (f : S.Edge → H) (p : FreeGroup X) (xs : List (X × Bool)) :
    S.lift f p (FreeGroup.mk xs) = S.walk f p xs := rfl

@[simp] theorem lift_one (f : S.Edge → H) (p : FreeGroup X) : S.lift f p 1 = 1 := rfl

@[simp] theorem lift_of (f : S.Edge → H) (p : FreeGroup X) (x : X) :
    S.lift f p (FreeGroup.of x) = f (S.edge p x) := by
  change f (S.edge p x) * 1 = f (S.edge p x)
  exact mul_one _

/-- The cocycle identity for path lifting. -/
theorem lift_mul (f : S.Edge → H) (p u v : FreeGroup X) :
    S.lift f p (u * v) = S.lift f p u * S.lift f (p * u) v := by
  rcases u with ⟨xs⟩
  rcases v with ⟨ys⟩
  exact S.walk_append f p xs ys

/-- Only the initial coset, rather than its chosen word, affects a lift. -/
theorem walk_start_eq (f : S.Edge → H) {p q : FreeGroup X}
    (h : S.rep p = S.rep q) (xs : List (X × Bool)) : S.walk f p xs = S.walk f q xs := by
  induction xs generalizing p q with
  | nil => rfl
  | cons z xs ih => cases z with
    | mk x b =>
      cases b
      · simp only [walk, S.edge_eq (S.rep_right_eq h (FreeGroup.of x)⁻¹) x,
          ih (S.rep_right_eq h (FreeGroup.of x)⁻¹)]
      · simp only [walk, S.edge_eq h x, ih (S.rep_right_eq h (FreeGroup.of x))]

theorem lift_start_eq (f : S.Edge → H) {p q : FreeGroup X}
    (h : S.rep p = S.rep q) (w : FreeGroup X) : S.lift f p w = S.lift f q w := by
  rcases w with ⟨xs⟩
  exact S.walk_start_eq f h xs

/-- Closed lifts at the identity coset form a homomorphism on the subgroup. -/
def subgroupLift (f : S.Edge → H) : L →* H where
  toFun u := S.lift f 1 u.val
  map_one' := rfl
  map_mul' u v := by
    change S.lift f 1 (u.val * v.val) = S.lift f 1 u.val * S.lift f 1 v.val
    rw [lift_mul]
    congr 1
    exact S.lift_start_eq f (by simpa only [one_mul, S.rep_one] using S.rep_eq_one u.property) v.val


/-- Reversing a path inverts its lifted label. -/
theorem lift_inv (f : S.Edge → H) (p w : FreeGroup X) :
    S.lift f (p * w) w⁻¹ = (S.lift f p w)⁻¹ := by
  apply mul_left_cancel (a := S.lift f p w)
  calc
    _ = 1 := by simpa only [mul_inv_cancel, lift_one] using (S.lift_mul f p w w⁻¹).symm
    _ = _ := (mul_inv_cancel _).symm

/-- Applying a homomorphism to edge labels commutes with path lifting. -/
theorem lift_map {K : Type*} [Group K] (φ : H →* K) (f : S.Edge → H)
    (p w : FreeGroup X) : φ (S.lift f p w) = S.lift (fun z => φ (f z)) p w := by
  rcases w with ⟨xs⟩
  change φ (S.walk f p xs) = S.walk (fun z => φ (f z)) p xs
  induction xs generalizing p with
  | nil => exact φ.map_one
  | cons z xs ih => cases z with
    | mk x b => cases b <;> simp only [walk, map_mul, map_inv, ih]

/-- Schreier rewriting is the universal lift, with formal edges as labels. -/
def rewrite (p w : FreeGroup X) : FreeGroup S.Edge := S.lift FreeGroup.of p w

/-- List form of the same rewriting, used to control the vertices visited by a path. -/
def rewriteWord (p : FreeGroup X) (xs : List (X × Bool)) : FreeGroup S.Edge :=
  S.walk FreeGroup.of p xs

@[simp] theorem rewrite_mk (p : FreeGroup X) (xs : List (X × Bool)) :
    S.rewrite p (FreeGroup.mk xs) = S.rewriteWord p xs := rfl

theorem rewrite_eq_word [DecidableEq X] (p w : FreeGroup X) :
    S.rewrite p w = S.rewriteWord p w.toWord := by
  rw [← rewrite_mk, FreeGroup.mk_toWord]

/-- Evaluating lifted edges telescopes to the initial section, word, and final section. -/
theorem lift_edgeValue (p w : FreeGroup X) :
    S.lift S.edgeValue p w = S.rep p * w * (S.rep (p * w))⁻¹ := by
  rcases w with ⟨xs⟩
  change S.walk S.edgeValue p xs = _
  induction xs generalizing p with
  | nil => simp [walk, ← FreeGroup.one_eq_mk]
  | cons z xs ih => cases z with
    | mk x b =>
      cases b <;>
        simp [walk, edgeValue, edge, S.rep_mul, ih, mk_cons_true, mk_cons_false, mul_assoc]

/-- Evaluation of rewritten words recovers their subgroup correction. -/
theorem evaluate_rewrite (p w : FreeGroup X) :
    (S.evaluate (S.rewrite p w)).val = S.rep p * w * (S.rep (p * w))⁻¹ := by
  have h := S.lift_map (L.subtype.comp S.evaluate) FreeGroup.of p w
  simpa only [MonoidHom.comp_apply, Subgroup.subtype_apply, evaluate_of,
    rewrite, lift_edgeValue] using h

end Kourovka.Schreier.Transversal


==> anc/lean/Kourovka/Schreier/Transversal.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Mathlib.GroupTheory.FreeGroup.Reduce
import Mathlib.GroupTheory.PresentedGroup
import Mathlib.Tactic

/-!
# Coset transversals and Schreier edges

A transversal chooses one word in each right coset of a subgroup of a free
group. Its edges are labelled by pairs `(chosen representative, generator)`.
The correction word attached to an edge lies in the subgroup.
-/

namespace Kourovka.Schreier

variable {X : Type*}

/-- A normalized section of the right-coset projection. -/
structure Transversal (L : Subgroup (FreeGroup X)) where
  rep : FreeGroup X → FreeGroup X
  sameCoset : ∀ w, w * (rep w)⁻¹ ∈ L
  constantOnCosets : ∀ {u v}, u * v⁻¹ ∈ L → rep u = rep v
  rep_one : rep 1 = 1

namespace Transversal

variable {L : Subgroup (FreeGroup X)} (S : Transversal L)

/-- Replacing the initial vertex by its representative preserves the endpoint coset. -/
theorem rep_mul (u v : FreeGroup X) : S.rep (S.rep u * v) = S.rep (u * v) := by
  apply S.constantOnCosets
  have h := L.inv_mem (S.sameCoset u)
  convert h using 1
  group

@[simp] theorem rep_rep (u : FreeGroup X) : S.rep (S.rep u) = S.rep u := by
  simpa using S.rep_mul u 1

theorem rep_right_eq {u v : FreeGroup X} (h : S.rep u = S.rep v) (w : FreeGroup X) :
    S.rep (u * w) = S.rep (v * w) := by
  rw [← S.rep_mul u w, ← S.rep_mul v w, h]

theorem rep_eq_one {u : FreeGroup X} (h : u ∈ L) : S.rep u = 1 := by
  rw [← S.rep_one]
  exact S.constantOnCosets (by simpa using h)

/-- The chosen representatives, regarded as vertices of the coset graph. -/
def vertices : Set (FreeGroup X) := Set.range S.rep

@[simp] theorem rep_vertex (v : S.vertices) : S.rep v.val = v.val := by
  obtain ⟨w, hw⟩ := v.property
  rw [← hw, S.rep_rep]

/-- An oriented edge is a representative together with a positive generator. -/
abbrev Edge := S.vertices × X

/-- The edge with initial coset represented by `p` and label `x`. -/
def edge (p : FreeGroup X) (x : X) : S.Edge := (⟨S.rep p, ⟨p, rfl⟩⟩, x)

theorem edge_eq {p q : FreeGroup X} (h : S.rep p = S.rep q) (x : X) :
    S.edge p x = S.edge q x := by
  apply Prod.ext
  · exact Subtype.ext h
  · rfl

@[simp] theorem edge_vertex (z : S.Edge) : S.edge z.1.val z.2 = z := by
  apply Prod.ext
  · exact Subtype.ext (S.rep_vertex z.1)
  · rfl

/-- The subgroup element obtained by following an edge and returning along the section. -/
def edgeValue (z : S.Edge) : FreeGroup X :=
  z.1.val * FreeGroup.of z.2 * (S.rep (z.1.val * FreeGroup.of z.2))⁻¹

theorem edgeValue_mem (z : S.Edge) : S.edgeValue z ∈ L :=
  S.sameCoset (z.1.val * FreeGroup.of z.2)

/-- Schreier-edge evaluation as a homomorphism into the subgroup. -/
def evaluate : FreeGroup S.Edge →* L :=
  FreeGroup.lift (fun z => ⟨S.edgeValue z, S.edgeValue_mem z⟩)

@[simp] theorem evaluate_of (z : S.Edge) : (S.evaluate (FreeGroup.of z)).val = S.edgeValue z := by
  simp [evaluate]

end Transversal
end Kourovka.Schreier


==> anc/lean/LICENSE <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.


==> anc/lean/README.md <==
# Finite presentations of metabelian groups

Lean 4 formalisation accompanying **Finite presentations of metabelian groups:
effective enumeration via Laurent relations**.

## Finite presentations and their encoding

The input type is

```math
\mathcal P=\mathbb N\times
\mathrm{List}\bigl(\mathrm{List}(\mathbb N\times\mathrm{Bool})\bigr).
```

An element $P=(n,R)$ specifies $n$ generators and a finite list of relator
words. A letter $(i,\mathrm{true})$ denotes $x_i$, and
$(i,\mathrm{false})$ denotes $x_i^{-1}$. Indices start at zero. In
[Presentations.lean](Kourovka/Presentations/Presentations.lean),

```math
\begin{aligned}
\mathrm{WF}(P)
&\iff \forall w\in R\;\forall(i,\varepsilon)\in w,\quad i\lt n,\\
G(P)
&=F(x_0,\ldots,x_{n-1})\big/\langle\!\langle
\mathrm{interpretWord}_n(R)\rangle\!\rangle.
\end{aligned}
```

`GroupOf` uses Mathlib's `PresentedGroup`: the quotient of the ordinary free
group by the normal closure of the relators. `interpretWord` assigns the
identity to an out-of-range letter; `WellFormed` excludes such letters from
accepted presentations.

The natural-number decoder $d:\mathbb N\to\mathcal P$ satisfies

```math
d(\mathrm{encode}(P))=P.
```

It is total: a failed decode returns $(0,[])$, the empty presentation of the
trivial group. Successfully decoded presentations must still satisfy
$\mathrm{WF}$.

## The theorem checked by Lean

The group property is the identity

```math
\mathrm{Met}(G)
\iff
\forall a,b,c,d\in G,\quad
[a,b][c,d]=[c,d][a,b],
\qquad [a,b]=aba^{-1}b^{-1}.
```

Define

```math
\mathcal M=\{m\in\mathbb N:
\mathrm{WF}(d(m))\ \land\ \mathrm{Met}(G(d(m)))\}.
```

The formalisation constructs a primitive-recursive Boolean predicate

```math
V:\mathbb N\times\mathbb N\longrightarrow\mathrm{Bool}
```

and proves

```math
\forall m\in\mathbb N,\qquad
m\in\mathcal M\ \iff\ \exists c\in\mathbb N,\quad V(m,c)=\mathrm{true}.
```

Consequently, $\mathcal M$ is recursively enumerable. The declarations in
[Paper.lean](Kourovka/Paper.lean) are:

```lean
abbrev certificateCheck : ℕ → ℕ → Bool := EpimorphismEnumeration.check

theorem certificateCheck_primrec : Primrec₂ certificateCheck :=
  EpimorphismEnumeration.check_primrec

theorem metabelian_iff_certificate (p : ℕ) :
    DefinesMetabelian p ↔ ∃ c : ℕ, certificateCheck p c = true :=
  EpimorphismEnumeration.check_correct p

theorem metabelian_presentations_re : REPred DefinesMetabelian :=
  EpimorphismEnumeration.kourovka_17_124_via_epimorphisms
```

Here `DefinesMetabelian m` is exactly
`WellFormed (decodePresentation m) ∧ Metabelian (GroupOf (decodePresentation m))`.
[Completion.lean](Tests/Completion.lean) also checks the recursive-enumerability
statement with these definitions expanded to ordinary presented groups and
four universally quantified group elements.

## The finite certificate

A decoded certificate is $((\mathcal D,r),e)$. The datum $\mathcal D$ consists
of a positive lattice rank $k$, a positive kernel alphabet size $a$, designated
commutator generators, and a finite list of signed, ordered Laurent term lists.
The number $r\in\mathbb N$ specifies a dyadic cone margin, and $e\in\mathbb N$
encodes an epimorphism certificate.

For the decoded exponent vectors, set

```math
\begin{aligned}
D(\mathcal D)
&=1+\sum_{\lambda}\sum_{(u,c)\in\lambda}\|u\|_1,\\
\rho(\mathcal D,r)
&=1+2k\bigl(1+D(\mathcal D)+D(\mathcal D)^2k2^r\bigr).
\end{aligned}
```

The sums count listed terms with multiplicity. Terms may have repeated
exponents or zero coefficients; exponent lists are padded with zeros or
truncated to $k$ coordinates. The equality of this integer formula with the
geometric radius is proved in
[ComputableCoverData.lean](Kourovka/Covers/ComputableCoverData.lean).

The ordinary finite cover presentation $Q_{\mathcal D,\rho}$ has generators
$t_0,\ldots,t_{k-1},z_0,\ldots,z_{a-1}$. Write
$q(u)=t_0^{u_0}\cdots t_{k-1}^{u_{k-1}}$,
$x^w=w^{-1}xw$, and $[x,y]_{\mathrm r}=x^{-1}y^{-1}xy$.
Its relators are

```math
\begin{aligned}
\left[t_i,t_j\right]_{\mathrm r}&=z_{A(i,j)} &&(i\lt j),\\
\left[z_i,z_j^{q(v)}\right]_{\mathrm r}&=1 &&(\|v\|_2^2\lt \rho^2),\\
z_i&=\prod_{(u,c)\in\lambda}(z_i^c)^{q(u)}
&& (\lambda\text{ signed }+),\\
z_i&=\prod_{(u,c)\in\lambda}(z_i^c)^{q(u)^{-1}}
&& (\lambda\text{ signed }-).
\end{aligned}
```

Each product follows the term-list order. In particular, $q(u)^{-1}$ is the
literal inverse of the ordered word. These are the definitions in
[FiniteCover.lean](Kourovka/Covers/FiniteCover.lean).

Let $C(\mathcal D,r)$ denote the Boolean cone-margin check and
$E(Q,P,e)$ the Boolean epimorphism check. The structured predicate is

```math
\begin{aligned}
\mathrm{checkData}(P,((\mathcal D,r),e))
&=\mathrm{WF}(P)\land(n=0\lor B),\\
B&=C(\mathcal D,r)\land E(Q_{\mathcal D,\rho(\mathcal D,r)},P,e).
\end{aligned}
```

where propositions on the right are evaluated as Booleans. Finally,
$V(m,c)=\mathrm{checkData}(d(m),\mathrm{decodeCertificate}(c))$.
These are the definitions `checkData` and `check` in
[EpimorphismEnumeration.lean](Kourovka/Enumeration/EpimorphismEnumeration.lean).

## Soundness, completeness, and effectivity

**Soundness.** A successful cone check gives

```math
C(\mathcal D,r)=\mathrm{true}
\quad\Longrightarrow\quad
\mathrm{Met}(G(Q_{\mathcal D,\rho(\mathcal D,r)})).
```

[CoverSoundness.lean](Kourovka/Covers/CoverSoundness.lean) proves this by
collection and strict decrease of squared lattice norms. An accepted
epimorphism certificate gives a surjection onto $G(P)$, so the metabelian
identity descends to $G(P)$. The zero-generator case is handled directly.

**Completeness.** [Cofinality.lean](Kourovka/Cofinality/Cofinality.lean) proves
that every finitely presented metabelian group is a quotient of a finite cover
whose Laurent supports cover all directions. Its proof constructs the central
pullback and Laurent module, proves the required Bieri–Strebel necessity
statement, and extracts finitely many signed relations. Cone-margin existence
and finite epimorphism certificates then give

```math
\mathrm{WF}(P)\land\mathrm{Met}(G(P))
\quad\Longrightarrow\quad
\exists c,\quad\mathrm{checkData}(P,c)=\mathrm{true}.
```

**Effectivity.** Rational Fourier–Motzkin elimination, the integer radius,
finite relator construction, and the epimorphism check are proved primitive
recursive. Word equalities use finite normal-closure certificates checked by
free reduction. Thus checking a fixed certificate always terminates; searching
for one terminates exactly on $\mathcal M$. The final step uses `Nat.rfind`
in [Enumeration.lean](Kourovka/Computability/Enumeration.lean).

<details>
<summary>Correspondence with statements in the paper</summary>

Each link identifies the Lean declaration with its full hypotheses and proof.
The correspondence with the article is by inspection; the Lean kernel checks
the formal declarations.

| Paper statement | Lean declarations |
| --- | --- |
| The certificate theorem | [check_primrec](Kourovka/Enumeration/EpimorphismEnumeration.lean#L86)<br>[check_correct](Kourovka/Enumeration/EpimorphismEnumeration.lean#L124)<br>[kourovka_17_124_via_epimorphisms](Kourovka/Enumeration/EpimorphismEnumeration.lean#L134) |
| Collection and the derived subgroup | [collection_radius](Kourovka/Collection/CollectionRadius.lean#L144)<br>[collection_radius_inverse](Kourovka/Collection/CollectionRadius.lean#L179)<br>[normalClosure_abelian](Kourovka/Collection/Collection.lean#L257) |
| Tameness and signed Laurent relations | [tame_of_finite_presentation](Kourovka/Halfspaces/BieriStrebelNecessity.lean#L121)<br>[finite_signed_centralizers](Kourovka/Modules/SignedTameness.lean#L61) |
| Rational cone margins | [checkMargin_correct](Kourovka/Polyhedral/ConeVerifier.lean#L138)<br>[coneCheck_correct](Kourovka/Polyhedral/ConeVerifier.lean#L203)<br>[dyadic_margin_search_terminates](Kourovka/Polyhedral/ConeMargin.lean#L93)<br>[checkMargin_primrec](Kourovka/Polyhedral/ComputableCone.lean#L286)<br>[lower_constraint](Kourovka/Polyhedral/FourierMotzkin.lean#L101)<br>[upper_constraint](Kourovka/Polyhedral/FourierMotzkin.lean#L107)<br>[pair_constraint](Kourovka/Polyhedral/FourierMotzkin.lean#L113)<br>[elimination_step](Kourovka/Polyhedral/FourierMotzkin.lean#L150)<br>[rational_iff_real](Kourovka/Polyhedral/FourierMotzkin.lean#L231) |
| The explicit radius | [radius_eq](Kourovka/Covers/ComputableCoverData.lean#L115)<br>[coneRadius_formula](Kourovka/Covers/ComputableCoverData.lean#L104)<br>[radius_primrec](Kourovka/Covers/ComputableCoverData.lean#L146) |
| Radius reduction | [vector_radius_shrink](Kourovka/Polyhedral/Radius.lean#L32) |
| Soundness of finite covers | [radius_step](Kourovka/Covers/CoverSoundness.lean#L45)<br>[all_ordered_commute](Kourovka/Covers/CoverSoundness.lean#L99)<br>[certified_cover_metabelian](Kourovka/Covers/CoverSoundness.lean#L263)<br>[checked_presentation_metabelian](Kourovka/Covers/ComputableCoverSemantics.lean#L197) |
| Finite presentations of central extensions | [finite_presentation_of_central_extension](Kourovka/Presentations/CentralExtensionPresentation.lean#L20) |
| Cofinality of finite covers | [finite_presentation_cover_cofinal](Kourovka/Cofinality/Cofinality.lean#L27)<br>[encoded_cover_cofinal](Kourovka/Enumeration/EnumerationCofinality.lean#L21) |
| Finite epimorphism certificates | [checkEpi_correct](Kourovka/Certificates/EpimorphismSemantics.lean#L108)<br>[checkEpi_primrec](Kourovka/Certificates/ComputableEpimorphism.lean#L51) |
| The enumeration predicate | [checkData](Kourovka/Enumeration/EpimorphismEnumeration.lean#L36)<br>[check](Kourovka/Enumeration/EpimorphismEnumeration.lean#L83) |

The collection statements cover the ordered words $q(u)q(v)$ and
$q(u)^{-1}q(v)^{-1}$. For Fourier–Motzkin elimination, subtract the margin
$\gamma$ from the constant coefficient to obtain the convention
$\mathrm{Row.eval}\leq 0$.

</details>

## Reproducing the verification

With [Elan](https://leanprover-community.github.io/get_started.html) installed:

```sh
git clone https://github.com/Achxy/k-17-124.git
cd k-17-124
lake exe cache get
./scripts/check.sh
```

Lean **4.24.0** and the full Mathlib dependency graph are pinned. The check
builds both complete theorem routes and the examples, treats Lean warnings as
failures, and audits transitive dependencies for additional axioms.
The permitted axioms are `propext`, `Classical.choice`, and `Quot.sound`.
[scripts/check.sh](scripts/check.sh) runs the Lean build and
[Audit.lean](Audit.lean). The audit traverses the proof dependencies of project
declarations, including private declarations.

## Attribution

The code is covered by [CC0](LICENSE).


==> anc/lean/SHA256SUMS <==
12ea0c16027f212ce6c7c7108ad36387d09e8c0a5239f63693b6cf7d73f60e84  Audit.lean
bf25151c1c7fbeab80e24a84cce81df1254c14186b738577eb9c588d304bcf72  Kourovka.lean
525e17756bf97ace1db4b887a88bf04aa1ad0ef6ff50ac738eac12ca9aa8ba48  Kourovka/Certificates/ComputableEpimorphism.lean
031090b16ebb16a04a652d00d5a945e01c353c6ab16a4a2e312b447193e786cd  Kourovka/Certificates/ComputableIsomorphism.lean
450f0a926786c372a03ac23298b91844cd214393f598f0fbe8e4f65dfbee2e91  Kourovka/Certificates/EpimorphismSemantics.lean
bed90544d67cb059755a2a108d3924075c17ce58d71e2aa343a73deb50ececde  Kourovka/Certificates/IsomorphismSemantics.lean
e357792adafffbe061b2b94858a6c5f1744cebb6de975a867b28df51d1ad3417  Kourovka/Certificates/NaturalWordCertificates.lean
85b222c0333f7a6d6ee8ef34e12048de7052a2ee3fdc857a45d351ee056a7fc9  Kourovka/Certificates/NaturalWordSubstitution.lean
57af95a3649ec47197200bbdaffc31f71f454d0f49e953c6d5f2a95e2c4bd536  Kourovka/Certificates/PresentationIsomorphism.lean
eab1d3ad781825c86a1865288d627f383b5aa398b430d817cd3fd0d2f80c0390  Kourovka/Certificates/WordCertificates.lean
de288ee1fc2c65f14ac0365aca7eac6d6edea503cf20d262d4f4059797127f02  Kourovka/Cofinality/CofinalCover.lean
0694205f445ac9fd711974b62e164ca045fc41bba33101789aab619224ff0113  Kourovka/Cofinality/CofinalRealization.lean
43d369adf8efe540501d3ee2b7a4696378ebfdeeab94d01cc5980cb1acb92ac1  Kourovka/Cofinality/Cofinality.lean
9f71061dfff64d9065ce395564f78423c65b91671d7980f19258dc4879279947  Kourovka/Cofinality/LatticePullback.lean
58b9c1dc20b916321dfcd6ed02bb96160d12b7fe0b6236b99f662491418dd504  Kourovka/Collection/Collection.lean
6727f252f5eb295f9f09685fc52c7dad1d04c959e0a208b29a9ae80fcab3e8bc  Kourovka/Collection/CollectionFinite.lean
372571288fd0a766ef46e6a4c9eb439aa0bf76c9a176c02a6b79e4e6f5980aca  Kourovka/Collection/CollectionGeometry.lean
4e5b64a3fd9394c584b299aad281ecb9bc34ab65a1de7d64c5da11f97388521d  Kourovka/Collection/CollectionRadius.lean
e6ef95c291e9aee43a265808638277f58fa76a56907f590e5496ba4d61bc5a94  Kourovka/Computability/ComputableClosure.lean
14a1d9950f8eafd2e4905648b6258a45208143b240d4e75842514bc77ba02128  Kourovka/Computability/ComputableIntegers.lean
453a21fe223610ca25aeded12dd665f18eceecfdbf34174ce3ec663671a09ed4  Kourovka/Computability/ComputablePresentations.lean
96ccde4e789078c1092e5b5a2b75a88446036c5e2666a84c6ad6add01ae1f6d3  Kourovka/Computability/ComputableWords.lean
ecdb18bc3e3176c20cd0e8f90385c372e9c349ac6a868c859f1ab61a01c86d02  Kourovka/Computability/Enumeration.lean
406c70e128bdf19657e806b7817d5bcf623b0c1c77684701db4e4742a8308a4a  Kourovka/Covers/CertifiedCover.lean
efb1b6ee76addba099bc56a9d8113676260d5bc143b0c146147147106c11d0d4  Kourovka/Covers/CertifiedRadius.lean
c5a2b998c47afa8eb0a8b0724e6577f96678fe11469e3df890171d03d005250e  Kourovka/Covers/ComputableCoverBounds.lean
d1f004faab0aeabdfd6ff086ba2d96834eb7353c64632073a5d9b4f53e16a863  Kourovka/Covers/ComputableCoverData.lean
74c3fd9b3ecaec777627d13d9f44aa184b1f71e4a6c911ad71c2e613994b69f1  Kourovka/Covers/ComputableCoverSemantics.lean
2848472bf71f3460f3380ef21bc7b599e24cc2d17aac87b74b776d7c492d7ebb  Kourovka/Covers/ComputableCoverWords.lean
393fa348911c9a07edb97be22e628217584b27a7ff7d9033c5c2dd1f1de12ff6  Kourovka/Covers/ComputableLatticeBall.lean
283210caeb101129c96a68d39f1473d0466e3a19b6fec60984e67b603e79f3ec  Kourovka/Covers/CoverMargin.lean
b6e3edc39278bf545e3751ed9691932a7ad5b9d328d30891a575d84aa0b0a1cf  Kourovka/Covers/CoverSoundness.lean
179b432e5c59b83beefb2d3bb5dfb0d9d3ee18ae0882f1fb4d55b503239c1114  Kourovka/Covers/FiniteCover.lean
267006db7b1b33cf7988a0691cdf2c136b388b048fffdf1e1cb044063adf93fa  Kourovka/Enumeration/ComputableEnumeration.lean
2a250206e327809b5dd35877f7e9cb40a07960cf245aaaafde29df2ddaf7973d  Kourovka/Enumeration/EnumerationCofinality.lean
6c057e59663ffaa618d70e65da506a2f726835e00a76d638089bf2a9e5964f7d  Kourovka/Enumeration/EnumerationCorrectness.lean
9d07fd21619d14aa87d739d308411c1200756b27b4d6f2dbbcd7c55d00fecedc  Kourovka/Enumeration/EpimorphismEnumeration.lean
ac0f111fef5ce325b13b33d5eb43addafb901c6766dfe1082c8cd51c86428dad  Kourovka/Enumeration/Main.lean
20df16b24e53cf2671d338caf64440981a480405019d60ded9f7d0926ed8e97a  Kourovka/Halfspaces/BieriStrebelNecessity.lean
468cd41c71ff282f1de8761b13967fc034416da41990a20e9805a0bbdb542e16  Kourovka/Halfspaces/HalfspaceGeneration.lean
77029538ac68ffe42f425dcf4d6137a791906cd0cfa02a36527ecccf44e83c64  Kourovka/Halfspaces/HalfspaceGeometry.lean
3969011cd42dc5c645546985ed1b2ea5938690101f4d76fec483a7c4a9223190  Kourovka/Halfspaces/HalfspaceLoopModule.lean
daed6b37b6016a3a7d708bfa6e533ab1f88bac1fc2e8b66ab2c4b82030d9a152  Kourovka/Halfspaces/HalfspaceLoops.lean
eb92cc9586ec7ac65e67c242ca7fe3eacdbaa692d0531bf3502b1e5f68cd4fe9  Kourovka/Halfspaces/HalfspaceModule.lean
491b06ee4f9c293a844a41270a2493b7573cdeef5d50ecaadad0b871720cd020  Kourovka/Halfspaces/HalfspaceRelators.lean
798259ec353ebe6e3ce4423ece44fd630a956df67ae2a00617f0777fb0a52836  Kourovka/Halfspaces/HalfspaceShift.lean
8810b533faec480ccc3b925709545fb5012a08f6c38dbc8cd4326dde7b9ddd3a  Kourovka/Halfspaces/HalfspaceSplitting.lean
245c2d684cfffae0d64b2f671610bc0879173d30997413fc783a305dae95bee9  Kourovka/Halfspaces/SchreierHeights.lean
3195eef3519f1459d8ce7550de49ecbfed69107fea8fe5dbec1963a701790e1c  Kourovka/Halfspaces/SchreierKernel.lean
70ef40dafd3c5974d805c15e5d2dfa76c734adbc5dfa54924c4d4b8d5cf6f1c5  Kourovka/Halfspaces/SchreierPaths.lean
53dc35057589250c08f82496887bb74be542163511eb413bfbb2ea09bbc928fb  Kourovka/Modules/CommutatorModule.lean
2922616748ffa7e9095b24117322c6a2201e4dbf101de0a95d23f28bfadd92a3  Kourovka/Modules/FiniteModuleGenerators.lean
1cc2e3aa7051812281ee42bf3603bf23b8c86e7f0f1951ae16b7b0b98614ca44  Kourovka/Modules/LaurentAction.lean
661272aa53b57139fe2565043394a775527efc9f2b0b0a678b20f9db430b445c  Kourovka/Modules/ModuleRealization.lean
fad1136d11269938c2c601f904243beaee29a41bde642c5b05f0ef2165c4bde2  Kourovka/Modules/SignedTameness.lean
5a5a1e62afb572599a9d0a3fa0b2d3200a5357b34ae7724148bea3728fa9a3d5  Kourovka/Modules/TamenessCompactness.lean
a5bc1217afa6fe014a295b4ec2d71561b2586ac4a08825c7244892fde52b3027  Kourovka/Modules/ValuationModule.lean
45a92f7085d058a5200e36ced41ca5354b300b21d1cc9cf3211fca1cf980c07e  Kourovka/Paper.lean
b93ab7cdb2369fd972a1e2093d0f110fa6bb4a8ec318f379787a552a91954f9e  Kourovka/Polyhedral/ComputableCone.lean
790ab59fa2e8ef39c8e4c94867cb7ccf52b2d55e4ca6efa18cf0141b00ff4f4a  Kourovka/Polyhedral/ComputableFourierMotzkin.lean
f957ae14c1066e25937729449111bc39d42ddb074ae20eced23dc585daad4875  Kourovka/Polyhedral/ConeMargin.lean
6c321a0570bd2978345a5becf0b06f7c79fff123211a74b5fcc33f50d8693486  Kourovka/Polyhedral/ConeVerifier.lean
167dc17dcaa1553e85628a53803962b0b9665acb1812edfb47c8b440913db283  Kourovka/Polyhedral/FourierMotzkin.lean
607dabaaba2c78379777a2c581da2a85d482b6997463100e9ba1ff94ebf8bb55  Kourovka/Polyhedral/Radius.lean
1b75eedbf07ae63c35e84ddddcb2a3802b7258de1b230542bdc9bf3fef410db1  Kourovka/Presentations/CentralExtension.lean
ef3fbf386a68aaa8da342ff85b7bbe780f5058e7e3a9d4857a8034b1000284d2  Kourovka/Presentations/CentralExtensionPresentation.lean
f4beca1adaf48ceb81eae9ee6abc18527419d9b4da431345a8412212f66bb307  Kourovka/Presentations/FiniteQuotient.lean
0b7745002e82b1f0d8f987b9dd7a87bc87571483aaccdaefc1f48154c93965df  Kourovka/Presentations/FreeAbelianPresentation.lean
deac2e9c9f5c7a8a70be7ac9cfbeeac2b1c0d87c5441fe2ab5ca3db798ae62d2  Kourovka/Presentations/KernelGenerators.lean
b17340c3cb20068e1ebff152610aabfb1f34f84c5876874c2724d8e306b85250  Kourovka/Presentations/Presentations.lean
a18bd320b2f148956ad919d2a54d840466606fb94572174279c410949c4b4131  Kourovka/Presentations/PullbackPresentation.lean
417640cde71c16bcd0ef3bc9b5bc4662f221b3943ce130d6472cda1bae2f123a  Kourovka/Presentations/QuotientCodes.lean
7a77f3807db2bbb34779caae52d4c8b027f3bc39a8843c43227aca96db7fbe08  Kourovka/Presentations/RelatorCodes.lean
a64bbf70803a940336b1e811b760afc30bdc2ca07fe9120a533ff4fe737aefe9  Kourovka/Schreier/KernelPresentation.lean
5d6d4d7fffb2ac6abb0850ee38c852af36bf02914464e313d7560cabefaff0b0  Kourovka/Schreier/PathLifting.lean
ac6fd095a692d01020277c4ec38300c34c8761a48326b3faa46c1152735f6d2e  Kourovka/Schreier/Transversal.lean
a2010f343487d3f7618affe54f789f5487602331c0a8d03f49e9a7c547cf0499  LICENSE
85c84d2ba1d10e7a856ba1408972fd64309edec341e4ab1312994883fa81bcee  README.md
972a69714b6f071f36aec800584aa80c4d8e510a34265740d7709c5c6793f979  Tests.lean
a2baa064612069f7e688237ee51dcde955131bf09d6974ad3a8b9861775aeb39  Tests/Completion.lean
23744038dee17dbb3f9d3c859e4d64892668bf4b6ac2bcb5020e07424367d902  Tests/ConeExamples.lean
3d10e99be2c6bd4f08daf0f90015cf5e8c65e7963d34e2fb4af1faeb822b3d5b  Tests/PresentationExamples.lean
7e30508b27d271789a92754f0f88d50af091b7f7dddda2be6185058f9515e6aa  lake-manifest.json
528d7323d2cc92c11e250f8ee577f6ca102a565c694f3590d83181af18961328  lakefile.toml
42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434  lean-toolchain
624eab4f9796e884fef61e6562e6c5b31f0a22798150081508a87f9c404b4255  scripts/check.sh
67111e818f00bf21e3d26df0bdf018d27b102d36a39cd4629746d08946b7e003  scripts/with-lean.sh


==> anc/lean/Tests.lean <==
import Tests.Completion
import Tests.ConeExamples
import Tests.PresentationExamples

/-! # Kernel-checked statement and boundary tests -/


==> anc/lean/Tests/Completion.lean <==
import Kourovka.Paper
import Kourovka.Enumeration.Main

open Kourovka.MetabelianEnumeration

/-!
# Completion checks

The main group property is expanded here without `MainClaim`,
`DefinesMetabelian`, `WellFormed`, `GroupOf`, or `Metabelian`.
This checks that the exported result speaks about ordinary presented groups
and the identity `[a,b][c,d] = [c,d][a,b]` for all group elements.
-/

example : REPred (fun n : ℕ =>
    let p := decodePresentation n
    (∀ w ∈ p.2, ∀ letter ∈ w, letter.1 < p.1) ∧
      ∀ a b c d : PresentedGroup {r | r ∈ p.2.map (interpretWord p.1)},
        ⁅a, b⁆ * ⁅c, d⁆ = ⁅c, d⁆ * ⁅a, b⁆) :=
  kourovka_17_124

example : Primrec₂ ComputableEnumeration.check := ComputableEnumeration.check_primrec

example (p : ℕ) :
    DefinesMetabelian p ↔ ∃ c, ComputableEnumeration.check p c = true :=
  ComputableEnumeration.check_correct p

#print axioms Kourovka.MetabelianEnumeration.kourovka_17_124

/- The shorter certificate route checks only a finite cover and an epimorphism. -/
example : REPred (fun n : ℕ =>
    let p := decodePresentation n
    (∀ w ∈ p.2, ∀ letter ∈ w, letter.1 < p.1) ∧
    ∀ a b c d : PresentedGroup {r | r ∈ p.2.map (interpretWord p.1)},
      ⁅a, b⁆ * ⁅c, d⁆ = ⁅c, d⁆ * ⁅a, b⁆) :=
  EpimorphismEnumeration.kourovka_17_124_via_epimorphisms

example : Primrec₂ EpimorphismEnumeration.check :=
  EpimorphismEnumeration.check_primrec

example (p : ℕ) : DefinesMetabelian p ↔ ∃ c, EpimorphismEnumeration.check p c = true :=
  EpimorphismEnumeration.check_correct p

#print axioms Kourovka.MetabelianEnumeration.EpimorphismEnumeration.kourovka_17_124_via_epimorphisms


==> anc/lean/Tests/ConeExamples.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Covers.FiniteCover
import Kourovka.Covers.CertifiedRadius

/-!
# Verifier Examples

Kernel-checked boundary examples for the executable certificate machinery.
-/

namespace Kourovka.MetabelianEnumeration.VerifierExamples

open ConeVerifier FiniteCover

def oppositeRays : Supports 1 := [[fun _ => 1], [fun _ => -1]]

theorem oppositeRays_cover : checkMargin oppositeRays 0 = true := by decide +kernel

theorem oppositeRays_margin : checkMargin oppositeRays (1 / 2) = true := by decide +kernel

theorem strict_margin_rejected : checkMargin oppositeRays 1 = false := by decide +kernel

theorem uncovered_ray_rejected : checkMargin ([[fun _ => 1]] : Supports 1) 0 = false := by
  decide +kernel

def acuteCones : Supports 2 :=
  [[![1, 0], ![1, 1]], [![0, 1], ![-1, 1]],
    [![-1, 0], ![-1, -1]], [![0, -1], ![1, -1]]]

theorem acuteCones_cover : checkMargin acuteCones 0 = true := by decide +kernel

def bsDatum : Datum 1 1 where
  designated := fun _ _ => 0
  polynomials := [(true, [(fun _ => 1, 2)]), (false, [(fun _ => -1, 2)])]

theorem bs_radius : certifiedRadius 1 (1 / 2) 1 = 9 := by decide +kernel

set_option maxRecDepth 20000 in
set_option maxHeartbeats 4000000 in
theorem bs_relator_count : (relators bsDatum 9).length = 19 := by
  simp only [relators, tRelations, shortRelations, polynomialRelations, List.length_append,
    List.length_flatMap, List.length_map, latticeBallList, Finset.length_sort]
  decide +kernel

end Kourovka.MetabelianEnumeration.VerifierExamples


==> anc/lean/Tests/PresentationExamples.lean <==
/-
Authors: Achyuth Jayadevan
Released under CC0 1.0 Universal; see LICENSE.
-/
import Kourovka.Paper

/-!
# Reading and checking small presentations

Generator indices begin at zero. The first examples distinguish a valid alphabet
from an out-of-range generator. The final examples exercise the zero-generator
branch and show that every certificate for a malformed input is rejected.
All assertions below are proved by the Lean kernel.
-/

namespace Kourovka.MetabelianEnumeration.PresentationExamples

/-- The ordinary presentation with one generator and no relators. -/
def infiniteCyclic : PresentationCode := (1, [])

/-- The relation is `x₀² = 1`, with both letters in the declared alphabet. -/
def cyclicOrderTwo : PresentationCode := (1, [[(0, true), (0, true)]])

/-- The letter `x₁` is outside a one-generator alphabet. -/
def malformed : PresentationCode := (1, [[(1, true)]])

example : WellFormed infiniteCyclic := by decide +kernel
example : WellFormed cyclicOrderTwo := by decide +kernel
example : ¬ WellFormed malformed := by decide +kernel

/-- Every finite input presentation survives its own encode-decode round trip. -/
example : decodePresentation (Encodable.encode cyclicOrderTwo) = cyclicOrderTwo :=
  decode_encode_presentation cyclicOrderTwo

/-- The empty presentation has a certificate without needing a positive-rank cover. -/
example : EpimorphismEnumeration.checkData (0, [])
    EpimorphismEnumeration.defaultCertificate = true := by
  decide +kernel

/-- No choice of certificate can bypass the alphabet check. -/
example (certificate : EpimorphismEnumeration.Certificate) :
    EpimorphismEnumeration.checkData malformed certificate = false := by
  simp [EpimorphismEnumeration.checkData, WellFormed, malformed]

end Kourovka.MetabelianEnumeration.PresentationExamples


==> anc/lean/lake-manifest.json <==
{
 "version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages": [
  {
   "url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfd06ebfe8d0e8fa7faba9cb5e5a2e74e7bd2805",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99657ad92e23804e279f77ea6dbdeebaa1317b98",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d768126816be17600904726ca7976b185786e6b9",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "556caed0eadb7901e068131d1be208dd907d07a2",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.74",
   "inherited": true,
   "configFile": "lakefile.lean"
  },
  {
   "url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "725ac8cd67acd70a7beaf47c3725e23484c1ef50",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dea6a3361fa36d5a13f87333dc506ada582e025c",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8da40b72fece29b7d3fe3d768bac4c8910ce9bee",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "91c18fa62838ad0ab7384c03c9684d99d306e1da",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"
  },
  {
   "url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.24.0",
   "inherited": false,
   "configFile": "lakefile.lean"
  }
 ],
 "name": "kourovka_17_124",
 "lakeDir": ".lake"
}


==> anc/lean/lakefile.toml <==
name = "kourovka_17_124"
version = "0.1.0"
defaultTargets = ["Kourovka", "Tests"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.24.0"

[[lean_lib]]
name = "Kourovka"

[[lean_lib]]
name = "Tests"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/lean/scripts/check.sh <==
#!/usr/bin/env bash
# The same verification entry point is used locally and by CI.
set -euo pipefail
cd "$(dirname "$0")/.."
scripts/with-lean.sh lake --wfail build
scripts/with-lean.sh lake env lean Audit.lean


==> anc/lean/scripts/with-lean.sh <==
#!/usr/bin/env bash
# Use the Lean toolchain pinned by lean-toolchain through Elan on PATH.
set -euo pipefail
cd "$(dirname "$0")/.."
exec "$@"

